RandSlot: Learning Compact Visual Document Representations with Random Soft Tokens

Visual document retrieval requires expressive representations to match queries with evidence distributed across text, tables, and page layouts. Multi-vector representations capture fine-grained information, but storing and comparing many vectors introduces substantial retrieval costs. In this paper, we introduce RandSlot, a simple approach to learn compact visual document representations with random soft tokens. During training, we append independently-sampled random unit vectors to query and document input sequences and resample them at every use, without introducing learnable soft-token parameters. The encoder contextualizes these auxiliary inputs with the original content to produce a small set of retrieval vectors. A standard late-interaction objective trains the encoder to extract relevant information under varying input conditions. Experiments with different backbone models show that RandSlot improves retrieval quality over alternative readout strategies under the same vector budget. Further analysis shows that these gains can persist when random soft tokens are replaced with zeros at inference, demonstrating that random inputs during training can improve compact retrieval representations even when inference no longer requires sampling.

==> anc/README.txt <==
RandSlot supplementary records

data/ contains the original experimental snapshots. Machine-local provenance
paths have been shortened to filenames; experimental values are unchanged.
generate_*.py are the supplied historical table/figure generators, preserved
for reference. They are not needed to compile the paper and are not the model
training or evaluation code. Some table generators use fractional scores,
whereas the current manuscript presents percentages. Do not overwrite the
current manuscript tables without reconciling formatting and captions.
To inspect generated historical outputs separately, create figures/ and tables/
in this directory before running a generator. Figure scripts require reportlab.


==> anc/data/analysis_20260918.json <==
{
  "order": [
    "zero_feedback",
    "fixed_random",
    "randslot",
    "randslot_zero",
    "randslot_k6"
  ],
  "labels": {
    "zero_feedback": "Zero-Feedback",
    "fixed_random": "Fixed-Random",
    "randslot": "RandSlot K4",
    "randslot_zero": "RandSlot zero K4",
    "randslot_k6": "RandSlot K6"
  },
  "reports": {
    "zero_feedback": {
      "created_at": "2026-09-18T13:05:30.158734+08:00",
      "settings": {
        "model_path": "/rlmodels/ziming.gdw/history/zero_feedback/epoch-0-step-922",
        "batch_size": 32,
        "image_batch_size": null,
        "text_batch_size": null,
        "max_num_visual_tokens": 1536,
        "attn_implementation": "flash_attention_2",
        "feedback_scale": null,
        "shared_norm_random_seed": null,
        "random_norm_eval_source": "random",
        "random_codebook_eval_seed": null,
        "random_codebook_eval_source": "codebook",
        "topn": 10,
        "topn_list": [
          1,
          3,
          5,
          10
        ],
        "output_dir": "/rlmodels/ziming.gdw/history/zero_feedback/epoch-0-step-922/rand_slot_analysis/zero_feedback",
        "testset_list": [
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_computer_science",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_industrial",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_pharmaceuticals",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_physics",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_energy",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_en",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_fr",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_hr"
        ],
        "queries_bptt_steps": 4,
        "images_bptt_steps": 4,
        "use_kv_cache": true,
        "gene_pooling_strategy": "multi_vector",
        "similarity_policy": "max_sim",
        "description": "",
        "skip_first": false,
        "method_key": "zero_feedback",
        "eval_seed": 42,
        "score_batch_size": 4096,
        "measure_cost": true,
        "timing_samples": 32,
        "timing_warmup": 3,
        "timing_query_tokens": 32
      },
      "checkpoint_feedback_mode": "zero_feedback",
      "resolved_random_norm_eval_source": "random",
      "fixed_feedback_check": null,
      "checkpoint_config": {
        "architectures": [
          "Qwen2_5_VLForConditionalGeneration"
        ],
        "dtype": "bfloat16",
        "feedback_mode": "zero_feedback",
        "feedback_noise_alpha": 0.25,
        "feedback_scale": 1.0,
        "image_token_id": 151655,
        "latent_top_k": 2,
        "latent_vocab_size": 0,
        "meta_token_count": 0,
        "model_type": "qwen2_5_vl_embed",
        "pooling_args": "{}",
        "pooling_strategy": "last_pooling",
        "random_codebook_eval_seed": 42,
        "random_codebook_eval_source": "codebook",
        "routing_temperature": 1.0,
        "step_latent_count": 3,
        "text_config": {
          "attention_dropout": 0.0,
          "bos_token_id": 151643,
          "dtype": "bfloat16",
          "eos_token_id": 151645,
          "hidden_act": "silu",
          "hidden_size": 2048,
          "initializer_range": 0.02,
          "intermediate_size": 11008,
          "layer_types": [
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention"
          ],
          "max_position_embeddings": 128000,
          "max_window_layers": 70,
          "model_type": "qwen2_5_vl_text",
          "num_attention_heads": 16,
          "num_hidden_layers": 36,
          "num_key_value_heads": 2,
          "pad_token_id": null,
          "rms_norm_eps": 1e-06,
          "rope_parameters": {
            "mrope_section": [
              16,
              24,
              24
            ],
            "rope_theta": 1000000.0,
            "rope_type": "default",
            "type": "mrope"
          },
          "sliding_window": null,
          "use_cache": true,
          "use_sliding_window": false,
          "vocab_size": 151936
        },
        "tie_word_embeddings": true,
        "transformers_version": "5.16.1",
        "video_token_id": 151656,
        "vision_config": {
          "depth": 32,
          "fullatt_block_indexes": [
            7,
            15,
            23,
            31
          ],
          "hidden_act": "silu",
          "hidden_size": 1280,
          "in_channels": 3,
          "in_chans": 3,
          "initializer_range": 0.02,
          "intermediate_size": 3420,
          "model_type": "qwen2_5_vl_vision",
          "num_heads": 16,
          "out_hidden_size": 2048,
          "patch_size": 14,
          "spatial_merge_size": 2,
          "spatial_patch_size": 14,
          "temporal_patch_size": 2,
          "tokens_per_second": 2,
          "window_size": 112
        },
        "vision_end_token_id": 151653,
        "vision_start_token_id": 151652,
        "vision_token_id": 151654
      },
      "dataset_sizes": {
        "vidore_v3_computer_science": {
          "queries": 1290,
          "pages": 1360,
          "judged_queries": 1290
        },
        "vidore_v3_industrial": {
          "queries": 1698,
          "pages": 5244,
          "judged_queries": 1698
        },
        "vidore_v3_pharmaceuticals": {
          "queries": 2184,
          "pages": 2313,
          "judged_queries": 2184
        },
        "vidore_v3_physics": {
          "queries": 1812,
          "pages": 1674,
          "judged_queries": 1812
        },
        "vidore_v3_energy": {
          "queries": 1848,
          "pages": 2225,
          "judged_queries": 1848
        },
        "vidore_v3_finance_en": {
          "queries": 1854,
          "pages": 2942,
          "judged_queries": 1854
        },
        "vidore_v3_finance_fr": {
          "queries": 1920,
          "pages": 2384,
          "judged_queries": 1920
        },
        "vidore_v3_hr": {
          "queries": 1908,
          "pages": 1110,
          "judged_queries": 1908
        }
      },
      "score_dtype": "float32",
      "aggregation": "unweighted mean of per-dataset nDCG@5",
      "world_size_for_quality": 8,
      "cost_device_count": 1,
      "dataset_metrics": {
        "vidore_v3_computer_science": {
          "full": 0.650900152746403,
          "query_single_r1": 0.5847402210418374,
          "query_single_r2": 0.6414656176131678,
          "query_single_r3": 0.6566415757297199,
          "query_single_r4": 0.6544585403123226,
          "query_remove_r1": 0.6543997028013404,
          "query_remove_r2": 0.6520141684355896,
          "query_remove_r3": 0.6457737637928388,
          "query_remove_r4": 0.644814751568142,
          "document_single_r1": 0.6009996799894252,
          "document_single_r2": 0.5548779883332464,
          "document_single_r3": 0.5393473718284731,
          "document_single_r4": 0.5118412363703119,
          "document_remove_r1": 0.6070235080541797,
          "document_remove_r2": 0.6362739109755307,
          "document_remove_r3": 0.6253089190789475,
          "document_remove_r4": 0.6506805566888865
        },
        "vidore_v3_industrial": {
          "full": 0.324802864714098,
          "query_single_r1": 0.28928163495116366,
          "query_single_r2": 0.3145832471451929,
          "query_single_r3": 0.3334561535894349,
          "query_single_r4": 0.3274589660264776,
          "query_remove_r1": 0.3277792206801252,
          "query_remove_r2": 0.3255938740816694,
          "query_remove_r3": 0.3202674147354622,
          "query_remove_r4": 0.3227315433511042,
          "document_single_r1": 0.294436232527498,
          "document_single_r2": 0.2891925893514384,
          "document_single_r3": 0.25457325710064127,
          "document_single_r4": 0.2161375495371364,
          "document_remove_r1": 0.3050991171456443,
          "document_remove_r2": 0.3099456943389325,
          "document_remove_r3": 0.31730211349425996,
          "document_remove_r4": 0.3251499450082843
        },
        "vidore_v3_pharmaceuticals": {
          "full": 0.4953420657739739,
          "query_single_r1": 0.4543564439333078,
          "query_single_r2": 0.4815028861965845,
          "query_single_r3": 0.49872164072248315,
          "query_single_r4": 0.5112278924330109,
          "query_remove_r1": 0.5000595444792749,
          "query_remove_r2": 0.4958322615800541,
          "query_remove_r3": 0.4922119215252062,
          "query_remove_r4": 0.4875146068624852,
          "document_single_r1": 0.48091970555452546,
          "document_single_r2": 0.4509022387850599,
          "document_single_r3": 0.43955810711982995,
          "document_single_r4": 0.40819015454259766,
          "document_remove_r1": 0.4685807984246608,
          "document_remove_r2": 0.4864389517847943,
          "document_remove_r3": 0.4930526972114171,
          "document_remove_r4": 0.4947179513487265
        },
        "vidore_v3_physics": {
          "full": 0.42097216708203095,
          "query_single_r1": 0.3823799962622102,
          "query_single_r2": 0.41159430574090633,
          "query_single_r3": 0.4217934451689337,
          "query_single_r4": 0.4275479824540034,
          "query_remove_r1": 0.4217575912988858,
          "query_remove_r2": 0.42176883586866226,
          "query_remove_r3": 0.41630554328272157,
          "query_remove_r4": 0.4154987786146101,
          "document_single_r1": 0.3866261862570375,
          "document_single_r2": 0.3977988252359596,
          "document_single_r3": 0.36433897509565116,
          "document_single_r4": 0.31122364592079255,
          "document_remove_r1": 0.40435432629075996,
          "document_remove_r2": 0.4056448687897109,
          "document_remove_r3": 0.4144455052538226,
          "document_remove_r4": 0.42087857982892013
        },
        "vidore_v3_energy": {
          "full": 0.4857929790114508,
          "query_single_r1": 0.43862989710468064,
          "query_single_r2": 0.47793665343277175,
          "query_single_r3": 0.48803493277856114,
          "query_single_r4": 0.5039778611530491,
          "query_remove_r1": 0.49292819419429057,
          "query_remove_r2": 0.4873737389230876,
          "query_remove_r3": 0.4829243963552656,
          "query_remove_r4": 0.4787988525728603,
          "document_single_r1": 0.40573741578785205,
          "document_single_r2": 0.4476529486038259,
          "document_single_r3": 0.40381380698800073,
          "document_single_r4": 0.32743727157694724,
          "document_remove_r1": 0.4700359335674303,
          "document_remove_r2": 0.4487687356330812,
          "document_remove_r3": 0.476712161009749,
          "document_remove_r4": 0.4855121448639687
        },
        "vidore_v3_finance_en": {
          "full": 0.4209135812036073,
          "query_single_r1": 0.39890125343363836,
          "query_single_r2": 0.4060959637492155,
          "query_single_r3": 0.41848963164474107,
          "query_single_r4": 0.43138073223878776,
          "query_remove_r1": 0.4219234966669704,
          "query_remove_r2": 0.4255661623223825,
          "query_remove_r3": 0.4197627793933995,
          "query_remove_r4": 0.4143743719421039,
          "document_single_r1": 0.4126070092030544,
          "document_single_r2": 0.32193912472778025,
          "document_single_r3": 0.33140100495746766,
          "document_single_r4": 0.3914000819495174,
          "document_remove_r1": 0.38395864409991326,
          "document_remove_r2": 0.43533026358103116,
          "document_remove_r3": 0.412970481762243,
          "document_remove_r4": 0.41185867196705417
        },
        "vidore_v3_finance_fr": {
          "full": 0.30387908034299504,
          "query_single_r1": 0.27842282363005394,
          "query_single_r2": 0.287679275650799,
          "query_single_r3": 0.30134069542805253,
          "query_single_r4": 0.3094674987445265,
          "query_remove_r1": 0.304345062964957,
          "query_remove_r2": 0.3062185153917748,
          "query_remove_r3": 0.3008525116305786,
          "query_remove_r4": 0.29594406588711875,
          "document_single_r1": 0.27102181260052904,
          "document_single_r2": 0.22056959331981807,
          "document_single_r3": 0.23741831339019265,
          "document_single_r4": 0.21193206391941335,
          "document_remove_r1": 0.26479259929197724,
          "document_remove_r2": 0.2992144064307591,
          "document_remove_r3": 0.2908275313749161,
          "document_remove_r4": 0.3031482960634396
        },
        "vidore_v3_hr": {
          "full": 0.41669196859157764,
          "query_single_r1": 0.3710647963545638,
          "query_single_r2": 0.4041227425517234,
          "query_single_r3": 0.4243423735928023,
          "query_single_r4": 0.4298224794494946,
          "query_remove_r1": 0.42299662720364045,
          "query_remove_r2": 0.4185954356830524,
          "query_remove_r3": 0.41228090027377934,
          "query_remove_r4": 0.4088931272703527,
          "document_single_r1": 0.368369463170802,
          "document_single_r2": 0.38298246408463593,
          "document_single_r3": 0.34399007141504884,
          "document_single_r4": 0.2877436458094714,
          "document_remove_r1": 0.3984067072022697,
          "document_remove_r2": 0.3999673699129444,
          "document_remove_r3": 0.40561941298942505,
          "document_remove_r4": 0.41582032194697804
        }
      },
      "macro_metrics": {
        "full": 0.4399118574332671,
        "query_single_r1": 0.399722133338932,
        "query_single_r2": 0.42812258651004514,
        "query_single_r3": 0.4428525560818411,
        "query_single_r4": 0.44941774410145907,
        "query_remove_r1": 0.4432736800361856,
        "query_remove_r2": 0.4416203740357841,
        "query_remove_r3": 0.43629740387365645,
        "query_remove_r4": 0.43357126225859716,
        "document_single_r1": 0.40258968813634044,
        "document_single_r2": 0.38323947155522053,
        "document_single_r3": 0.3643051134869132,
        "document_single_r4": 0.3332382062032735,
        "document_remove_r1": 0.41278145425960444,
        "document_remove_r2": 0.42769802518084804,
        "document_remove_r3": 0.4295298527718475,
        "document_remove_r4": 0.43847080846453224
      },
      "readout_rows": [
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.650900152746403,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.5847402210418374,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.6414656176131678,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.6566415757297199,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.6544585403123226,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6543997028013404,
          "decrease_from_full": -0.003499550054937406
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6520141684355896,
          "decrease_from_full": -0.001114015689186565
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6457737637928388,
          "decrease_from_full": 0.005126388953564209
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.644814751568142,
          "decrease_from_full": 0.006085401178260952
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.6009996799894252,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.5548779883332464,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5393473718284731,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.5118412363703119,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6070235080541797,
          "decrease_from_full": 0.0438766446922233
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6362739109755307,
          "decrease_from_full": 0.01462624177087235
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6253089190789475,
          "decrease_from_full": 0.025591233667455526
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6506805566888865,
          "decrease_from_full": 0.00021959605751653566
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.324802864714098,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.28928163495116366,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3145832471451929,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3334561535894349,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3274589660264776,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3277792206801252,
          "decrease_from_full": -0.0029763559660271888
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3255938740816694,
          "decrease_from_full": -0.0007910093675713714
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3202674147354622,
          "decrease_from_full": 0.004535449978635808
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3227315433511042,
          "decrease_from_full": 0.0020713213629938165
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.294436232527498,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2891925893514384,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.25457325710064127,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2161375495371364,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3050991171456443,
          "decrease_from_full": 0.019703747568453722
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3099456943389325,
          "decrease_from_full": 0.01485717037516554
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.31730211349425996,
          "decrease_from_full": 0.007500751219838064
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3251499450082843,
          "decrease_from_full": -0.00034708029418628605
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4953420657739739,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4543564439333078,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4815028861965845,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.49872164072248315,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.5112278924330109,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.5000595444792749,
          "decrease_from_full": -0.004717478705301037
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4958322615800541,
          "decrease_from_full": -0.0004901958060802292
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4922119215252062,
          "decrease_from_full": 0.0031301442487676745
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4875146068624852,
          "decrease_from_full": 0.007827458911488672
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.48091970555452546,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4509022387850599,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43955810711982995,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.40819015454259766,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4685807984246608,
          "decrease_from_full": 0.026761267349313056
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4864389517847943,
          "decrease_from_full": 0.00890311398917959
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4930526972114171,
          "decrease_from_full": 0.0022893685625567928
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4947179513487265,
          "decrease_from_full": 0.0006241144252474018
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.42097216708203095,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3823799962622102,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.41159430574090633,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4217934451689337,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4275479824540034,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4217575912988858,
          "decrease_from_full": -0.0007854242168548464
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.42176883586866226,
          "decrease_from_full": -0.000796668786631316
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.41630554328272157,
          "decrease_from_full": 0.004666623799309377
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4154987786146101,
          "decrease_from_full": 0.005473388467420848
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3866261862570375,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3977988252359596,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.36433897509565116,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.31122364592079255,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.40435432629075996,
          "decrease_from_full": 0.016617840791270988
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4056448687897109,
          "decrease_from_full": 0.015327298292320046
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4144455052538226,
          "decrease_from_full": 0.006526661828208324
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.42087857982892013,
          "decrease_from_full": 9.358725311081617e-05
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4857929790114508,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.43862989710468064,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.47793665343277175,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.48803493277856114,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.5039778611530491,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.49292819419429057,
          "decrease_from_full": -0.007135215182839771
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4873737389230876,
          "decrease_from_full": -0.0015807599116368087
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4829243963552656,
          "decrease_from_full": 0.0028685826561852257
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4787988525728603,
          "decrease_from_full": 0.006994126438590487
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.40573741578785205,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4476529486038259,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.40381380698800073,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.32743727157694724,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4700359335674303,
          "decrease_from_full": 0.015757045444020512
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4487687356330812,
          "decrease_from_full": 0.037024243378369626
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.476712161009749,
          "decrease_from_full": 0.009080818001701796
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4855121448639687,
          "decrease_from_full": 0.0002808341474820897
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4209135812036073,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.39890125343363836,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4060959637492155,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.41848963164474107,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.43138073223878776,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4219234966669704,
          "decrease_from_full": -0.001009915463363098
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4255661623223825,
          "decrease_from_full": -0.004652581118775201
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4197627793933995,
          "decrease_from_full": 0.0011508018102077688
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4143743719421039,
          "decrease_from_full": 0.006539209261503365
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4126070092030544,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.32193912472778025,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.33140100495746766,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3914000819495174,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.38395864409991326,
          "decrease_from_full": 0.03695493710369402
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43533026358103116,
          "decrease_from_full": -0.014416682377423884
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.412970481762243,
          "decrease_from_full": 0.007943099441364287
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.41185867196705417,
          "decrease_from_full": 0.00905490923655311
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.30387908034299504,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.27842282363005394,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.287679275650799,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.30134069542805253,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3094674987445265,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.304345062964957,
          "decrease_from_full": -0.00046598262196195783
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3062185153917748,
          "decrease_from_full": -0.002339435048779759
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3008525116305786,
          "decrease_from_full": 0.0030265687124164664
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.29594406588711875,
          "decrease_from_full": 0.0079350144558763
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.27102181260052904,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.22056959331981807,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.23741831339019265,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.21193206391941335,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.26479259929197724,
          "decrease_from_full": 0.03908648105101781
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.2992144064307591,
          "decrease_from_full": 0.0046646739122359615
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.2908275313749161,
          "decrease_from_full": 0.013051548968078919
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3031482960634396,
          "decrease_from_full": 0.0007307842795554187
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.41669196859157764,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3710647963545638,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4041227425517234,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4243423735928023,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4298224794494946,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.42299662720364045,
          "decrease_from_full": -0.006304658612062808
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4185954356830524,
          "decrease_from_full": -0.0019034670914747642
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.41228090027377934,
          "decrease_from_full": 0.004411068317798306
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4088931272703527,
          "decrease_from_full": 0.007798841321224936
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.368369463170802,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.38298246408463593,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.34399007141504884,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2877436458094714,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3984067072022697,
          "decrease_from_full": 0.018285261389307916
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3999673699129444,
          "decrease_from_full": 0.01672459867863324
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.40561941298942505,
          "decrease_from_full": 0.01107255560215259
        },
        {
          "method": "zero_feedback",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.41582032194697804,
          "decrease_from_full": 0.0008716466445995996
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4399118574332671,
          "decrease_from_full": 0.0
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.399722133338932,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.42812258651004514,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4428525560818411,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44941774410145907,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4432736800361856,
          "decrease_from_full": -0.003361822602918507
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4416203740357841,
          "decrease_from_full": -0.001708516602516974
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43629740387365645,
          "decrease_from_full": 0.003614453559610653
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43357126225859716,
          "decrease_from_full": 0.00634059517466995
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.40258968813634044,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.38323947155522053,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3643051134869132,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3332382062032735,
          "decrease_from_full": ""
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.41278145425960444,
          "decrease_from_full": 0.027130403173662665
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.42769802518084804,
          "decrease_from_full": 0.012213832252419066
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4295298527718475,
          "decrease_from_full": 0.010382004661419586
        },
        {
          "method": "zero_feedback",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43847080846453224,
          "decrease_from_full": 0.0014410489687348704
        }
      ],
      "performance": {
        "method": "zero_feedback",
        "K_q": 4,
        "K_d": 4,
        "ndcg_at_5": 0.4399118574332671,
        "query_ms_median": 108.47940250005195,
        "pages_per_second": 3.9898101769195122,
        "peak_gpu_memory_gb": 7.816195487976074
      },
      "timing_details": {
        "device": "NVIDIA A800-SXM4-80GB",
        "torch_version": "2.6.0+cu124",
        "cuda_version": "12.4",
        "dtype": "torch.bfloat16",
        "batch_size": 1,
        "use_kv_cache": true,
        "timing_scope": "host_to_device_and_model_forward",
        "cuda_synchronized": true,
        "timing_samples": 32,
        "warmup_samples": 3,
        "query_sequence_length": 32,
        "query_length_policy": "repeat_short_inputs_then_take_last_tokens; profiling_only",
        "page_size_policy": "resize_to_48x32_merged_visual_tokens; profiling_only",
        "peak_memory_definition": "torch.cuda.max_memory_allocated / 2**30 (GiB)",
        "median_active_query_tokens": 32.0,
        "configured_max_visual_tokens": 1536,
        "median_visual_tokens": 1536.0,
        "query_ms_median": 108.47940250005195,
        "pages_per_second": 3.9898101769195122,
        "peak_gpu_memory_gb": 7.816195487976074
      }
    },
    "fixed_random": {
      "created_at": "2026-09-18T13:47:53.146628+08:00",
      "settings": {
        "model_path": "/rlmodels/ziming.gdw/history/modality_step_frozen_random_norm_fixed/epoch-0-step-922",
        "batch_size": 32,
        "image_batch_size": null,
        "text_batch_size": null,
        "max_num_visual_tokens": 1536,
        "attn_implementation": "flash_attention_2",
        "feedback_scale": null,
        "shared_norm_random_seed": null,
        "random_norm_eval_source": "random",
        "random_codebook_eval_seed": null,
        "random_codebook_eval_source": "codebook",
        "topn": 10,
        "topn_list": [
          1,
          3,
          5,
          10
        ],
        "output_dir": "/rlmodels/ziming.gdw/history/modality_step_frozen_random_norm_fixed/epoch-0-step-922/rand_slot_analysis/fixed_random",
        "testset_list": [
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_computer_science",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_industrial",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_pharmaceuticals",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_physics",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_energy",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_en",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_fr",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_hr"
        ],
        "queries_bptt_steps": 4,
        "images_bptt_steps": 4,
        "use_kv_cache": true,
        "gene_pooling_strategy": "multi_vector",
        "similarity_policy": "max_sim",
        "description": "",
        "skip_first": false,
        "method_key": "fixed_random",
        "eval_seed": 42,
        "score_batch_size": 4096,
        "measure_cost": true,
        "timing_samples": 32,
        "timing_warmup": 3,
        "timing_query_tokens": 32
      },
      "checkpoint_feedback_mode": "modality_step_frozen_random_norm",
      "resolved_random_norm_eval_source": "random",
      "fixed_feedback_check": {
        "seed": 42,
        "vectors_per_modality": 3,
        "query": {
          "matches_seed": true,
          "requires_grad": false,
          "row_norms": [
            0.9999639987945557,
            0.999967098236084,
            0.9999619126319885
          ]
        },
        "image": {
          "matches_seed": true,
          "requires_grad": false,
          "row_norms": [
            0.9999064207077026,
            0.9999740719795227,
            0.9999566674232483
          ]
        }
      },
      "checkpoint_config": {
        "architectures": [
          "Qwen2_5_VLForConditionalGeneration"
        ],
        "dtype": "bfloat16",
        "feedback_mode": "modality_step_frozen_random_norm",
        "feedback_noise_alpha": 0.25,
        "feedback_scale": 1.0,
        "image_token_id": 151655,
        "latent_top_k": 2,
        "latent_vocab_size": 0,
        "meta_token_count": 0,
        "model_type": "qwen2_5_vl_embed",
        "pooling_args": "{}",
        "pooling_strategy": "last_pooling",
        "random_codebook_eval_seed": 42,
        "random_codebook_eval_source": "codebook",
        "routing_temperature": 1.0,
        "step_latent_count": 3,
        "text_config": {
          "attention_dropout": 0.0,
          "bos_token_id": 151643,
          "dtype": "bfloat16",
          "eos_token_id": 151645,
          "hidden_act": "silu",
          "hidden_size": 2048,
          "initializer_range": 0.02,
          "intermediate_size": 11008,
          "layer_types": [
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention"
          ],
          "max_position_embeddings": 128000,
          "max_window_layers": 70,
          "model_type": "qwen2_5_vl_text",
          "num_attention_heads": 16,
          "num_hidden_layers": 36,
          "num_key_value_heads": 2,
          "pad_token_id": null,
          "rms_norm_eps": 1e-06,
          "rope_parameters": {
            "mrope_section": [
              16,
              24,
              24
            ],
            "rope_theta": 1000000.0,
            "rope_type": "default",
            "type": "mrope"
          },
          "sliding_window": null,
          "use_cache": true,
          "use_sliding_window": false,
          "vocab_size": 151936
        },
        "tie_word_embeddings": true,
        "transformers_version": "5.16.1",
        "video_token_id": 151656,
        "vision_config": {
          "depth": 32,
          "fullatt_block_indexes": [
            7,
            15,
            23,
            31
          ],
          "hidden_act": "silu",
          "hidden_size": 1280,
          "in_channels": 3,
          "in_chans": 3,
          "initializer_range": 0.02,
          "intermediate_size": 3420,
          "model_type": "qwen2_5_vl_vision",
          "num_heads": 16,
          "out_hidden_size": 2048,
          "patch_size": 14,
          "spatial_merge_size": 2,
          "spatial_patch_size": 14,
          "temporal_patch_size": 2,
          "tokens_per_second": 2,
          "window_size": 112
        },
        "vision_end_token_id": 151653,
        "vision_start_token_id": 151652,
        "vision_token_id": 151654
      },
      "dataset_sizes": {
        "vidore_v3_computer_science": {
          "queries": 1290,
          "pages": 1360,
          "judged_queries": 1290
        },
        "vidore_v3_industrial": {
          "queries": 1698,
          "pages": 5244,
          "judged_queries": 1698
        },
        "vidore_v3_pharmaceuticals": {
          "queries": 2184,
          "pages": 2313,
          "judged_queries": 2184
        },
        "vidore_v3_physics": {
          "queries": 1812,
          "pages": 1674,
          "judged_queries": 1812
        },
        "vidore_v3_energy": {
          "queries": 1848,
          "pages": 2225,
          "judged_queries": 1848
        },
        "vidore_v3_finance_en": {
          "queries": 1854,
          "pages": 2942,
          "judged_queries": 1854
        },
        "vidore_v3_finance_fr": {
          "queries": 1920,
          "pages": 2384,
          "judged_queries": 1920
        },
        "vidore_v3_hr": {
          "queries": 1908,
          "pages": 1110,
          "judged_queries": 1908
        }
      },
      "score_dtype": "float32",
      "aggregation": "unweighted mean of per-dataset nDCG@5",
      "world_size_for_quality": 8,
      "cost_device_count": 1,
      "dataset_metrics": {
        "vidore_v3_computer_science": {
          "full": 0.6443825780579414,
          "query_single_r1": 0.5952208805310545,
          "query_single_r2": 0.6257659308500836,
          "query_single_r3": 0.6448200583169794,
          "query_single_r4": 0.652472838918403,
          "query_remove_r1": 0.6462098479103936,
          "query_remove_r2": 0.6456945581329123,
          "query_remove_r3": 0.6399892530863454,
          "query_remove_r4": 0.6354122946110514,
          "document_single_r1": 0.4189141539561983,
          "document_single_r2": 0.5440639567923724,
          "document_single_r3": 0.5761705253607209,
          "document_single_r4": 0.593746208252691,
          "document_remove_r1": 0.6443568728575213,
          "document_remove_r2": 0.6425095498952691,
          "document_remove_r3": 0.6044557058903445,
          "document_remove_r4": 0.5928027850179579
        },
        "vidore_v3_industrial": {
          "full": 0.3364115435030829,
          "query_single_r1": 0.30428315499357594,
          "query_single_r2": 0.31839596061403985,
          "query_single_r3": 0.3336184471992203,
          "query_single_r4": 0.34315999225240246,
          "query_remove_r1": 0.3372886480359831,
          "query_remove_r2": 0.33981830869005203,
          "query_remove_r3": 0.3362759569495741,
          "query_remove_r4": 0.3302356571496456,
          "document_single_r1": 0.10371134888190249,
          "document_single_r2": 0.25996982079314984,
          "document_single_r3": 0.2849589514589344,
          "document_single_r4": 0.31920515783318554,
          "document_remove_r1": 0.336450625410107,
          "document_remove_r2": 0.33576689290804657,
          "document_remove_r3": 0.3204436852531642,
          "document_remove_r4": 0.3000289641591643
        },
        "vidore_v3_pharmaceuticals": {
          "full": 0.4760776851335553,
          "query_single_r1": 0.45700327602737284,
          "query_single_r2": 0.46724512109036037,
          "query_single_r3": 0.4804748981552514,
          "query_single_r4": 0.47289755797582184,
          "query_remove_r1": 0.47751689018361987,
          "query_remove_r2": 0.47714808822885796,
          "query_remove_r3": 0.47315860748954447,
          "query_remove_r4": 0.4728657183275509,
          "document_single_r1": 0.2789410052232868,
          "document_single_r2": 0.4287184670259312,
          "document_single_r3": 0.4568601074246405,
          "document_single_r4": 0.4633580962548646,
          "document_remove_r1": 0.47601734804137263,
          "document_remove_r2": 0.4714871615928138,
          "document_remove_r3": 0.46955157171518863,
          "document_remove_r4": 0.465212043338078
        },
        "vidore_v3_physics": {
          "full": 0.43763207842375246,
          "query_single_r1": 0.41369904875633146,
          "query_single_r2": 0.4274394362267822,
          "query_single_r3": 0.43570781406739845,
          "query_single_r4": 0.44190950058821943,
          "query_remove_r1": 0.438673678115669,
          "query_remove_r2": 0.43843081532174494,
          "query_remove_r3": 0.43648597522665183,
          "query_remove_r4": 0.43277590992590304,
          "document_single_r1": 0.12671698566527984,
          "document_single_r2": 0.3507278269289969,
          "document_single_r3": 0.3816793566568875,
          "document_single_r4": 0.4329922337163289,
          "document_remove_r1": 0.43763207842375246,
          "document_remove_r2": 0.4382533182309031,
          "document_remove_r3": 0.4316122115407465,
          "document_remove_r4": 0.38611141653313746
        },
        "vidore_v3_energy": {
          "full": 0.47832391740159735,
          "query_single_r1": 0.43948067334374397,
          "query_single_r2": 0.4620404620849422,
          "query_single_r3": 0.4737772727701652,
          "query_single_r4": 0.479874483894376,
          "query_remove_r1": 0.4772409248677706,
          "query_remove_r2": 0.47704153223377094,
          "query_remove_r3": 0.47693849548669026,
          "query_remove_r4": 0.4741551556655811,
          "document_single_r1": 0.1356095403621136,
          "document_single_r2": 0.37638051256554395,
          "document_single_r3": 0.39336715236561953,
          "document_single_r4": 0.45753941057523845,
          "document_remove_r1": 0.47832391740159735,
          "document_remove_r2": 0.47338163506992187,
          "document_remove_r3": 0.4669608970780671,
          "document_remove_r4": 0.4166830222499182
        },
        "vidore_v3_finance_en": {
          "full": 0.4176201144746952,
          "query_single_r1": 0.39860445547269163,
          "query_single_r2": 0.4055392334789195,
          "query_single_r3": 0.4123290078472684,
          "query_single_r4": 0.41111243303399847,
          "query_remove_r1": 0.41766371882506065,
          "query_remove_r2": 0.4186062605590653,
          "query_remove_r3": 0.4186890753418319,
          "query_remove_r4": 0.4136698230479339,
          "document_single_r1": 0.25741698351383147,
          "document_single_r2": 0.3939398641695724,
          "document_single_r3": 0.3779145778713292,
          "document_single_r4": 0.3640902834191485,
          "document_remove_r1": 0.41762813134218735,
          "document_remove_r2": 0.3971187254164286,
          "document_remove_r3": 0.4023202615156986,
          "document_remove_r4": 0.4128643902082746
        },
        "vidore_v3_finance_fr": {
          "full": 0.2840317755358351,
          "query_single_r1": 0.26854045805567844,
          "query_single_r2": 0.2696820023353054,
          "query_single_r3": 0.28979863869984435,
          "query_single_r4": 0.2757857483429922,
          "query_remove_r1": 0.2838659477843827,
          "query_remove_r2": 0.28696883683829527,
          "query_remove_r3": 0.2820236958404593,
          "query_remove_r4": 0.28471863770126193,
          "document_single_r1": 0.09526076631706124,
          "document_single_r2": 0.2168933550619974,
          "document_single_r3": 0.2505070857321153,
          "document_single_r4": 0.21405986669032034,
          "document_remove_r1": 0.28404248676185756,
          "document_remove_r2": 0.2790604095396835,
          "document_remove_r3": 0.23206567653604643,
          "document_remove_r4": 0.2610098920318165
        },
        "vidore_v3_hr": {
          "full": 0.4271377668775217,
          "query_single_r1": 0.39140480316316417,
          "query_single_r2": 0.4048523478554014,
          "query_single_r3": 0.4365904611721368,
          "query_single_r4": 0.4347209121963744,
          "query_remove_r1": 0.4311829957499562,
          "query_remove_r2": 0.4290777708070498,
          "query_remove_r3": 0.41984196087394776,
          "query_remove_r4": 0.4183435986764412,
          "document_single_r1": 0.18310761724003388,
          "document_single_r2": 0.3150755028059669,
          "document_single_r3": 0.3776505965138105,
          "document_single_r4": 0.402975153464513,
          "document_remove_r1": 0.4271299769025057,
          "document_remove_r2": 0.4260366843417716,
          "document_remove_r3": 0.4086136183857606,
          "document_remove_r4": 0.38276767193902306
        }
      },
      "macro_metrics": {
        "full": 0.4377021824259977,
        "query_single_r1": 0.4085295937929516,
        "query_single_r2": 0.4226200618169793,
        "query_single_r3": 0.438389574778533,
        "query_single_r4": 0.43899168340032346,
        "query_remove_r1": 0.43870533143410445,
        "query_remove_r2": 0.43909827135146856,
        "query_remove_r3": 0.4354253775368806,
        "query_remove_r4": 0.4327720993881711,
        "document_single_r1": 0.19995980014496345,
        "document_single_r2": 0.36072116326794135,
        "document_single_r3": 0.3873885441730072,
        "document_single_r4": 0.40599580127578627,
        "document_remove_r1": 0.4376976796426127,
        "document_remove_r2": 0.4329517971243548,
        "document_remove_r3": 0.41700295348937705,
        "document_remove_r4": 0.40218502318467125
      },
      "readout_rows": [
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.6443825780579414,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.5952208805310545,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.6257659308500836,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.6448200583169794,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.652472838918403,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6462098479103936,
          "decrease_from_full": -0.0018272698524521847
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6456945581329123,
          "decrease_from_full": -0.0013119800749709087
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6399892530863454,
          "decrease_from_full": 0.004393324971596058
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6354122946110514,
          "decrease_from_full": 0.008970283446889993
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4189141539561983,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.5440639567923724,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5761705253607209,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.593746208252691,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6443568728575213,
          "decrease_from_full": 2.570520042011193e-05
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6425095498952691,
          "decrease_from_full": 0.0018730281626723189
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6044557058903445,
          "decrease_from_full": 0.03992687216759694
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.5928027850179579,
          "decrease_from_full": 0.0515797930399835
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.3364115435030829,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.30428315499357594,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.31839596061403985,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3336184471992203,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.34315999225240246,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3372886480359831,
          "decrease_from_full": -0.0008771045329001859
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.33981830869005203,
          "decrease_from_full": -0.0034067651869691407
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3362759569495741,
          "decrease_from_full": 0.0001355865535088152
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3302356571496456,
          "decrease_from_full": 0.006175886353437299
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.10371134888190249,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.25996982079314984,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.2849589514589344,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.31920515783318554,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.336450625410107,
          "decrease_from_full": -3.9081907024118845e-05
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.33576689290804657,
          "decrease_from_full": 0.0006446505950363224
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3204436852531642,
          "decrease_from_full": 0.0159678582499187
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3000289641591643,
          "decrease_from_full": 0.036382579343918586
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4760776851335553,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.45700327602737284,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.46724512109036037,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4804748981552514,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.47289755797582184,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.47751689018361987,
          "decrease_from_full": -0.0014392050500645626
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.47714808822885796,
          "decrease_from_full": -0.0010704030953026522
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.47315860748954447,
          "decrease_from_full": 0.002919077644010837
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4728657183275509,
          "decrease_from_full": 0.003211966806004385
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.2789410052232868,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4287184670259312,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4568601074246405,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4633580962548646,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.47601734804137263,
          "decrease_from_full": 6.03370921826718e-05
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4714871615928138,
          "decrease_from_full": 0.00459052354074152
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.46955157171518863,
          "decrease_from_full": 0.006526113418366675
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.465212043338078,
          "decrease_from_full": 0.010865641795477332
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.43763207842375246,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.41369904875633146,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4274394362267822,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43570781406739845,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44190950058821943,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.438673678115669,
          "decrease_from_full": -0.0010415996919165282
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43843081532174494,
          "decrease_from_full": -0.0007987368979924803
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43648597522665183,
          "decrease_from_full": 0.001146103197100623
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43277590992590304,
          "decrease_from_full": 0.004856168497849422
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.12671698566527984,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3507278269289969,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3816793566568875,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4329922337163289,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.43763207842375246,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4382533182309031,
          "decrease_from_full": -0.0006212398071506198
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4316122115407465,
          "decrease_from_full": 0.006019866883005931
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.38611141653313746,
          "decrease_from_full": 0.051520661890614994
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.47832391740159735,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.43948067334374397,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4620404620849422,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4737772727701652,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.479874483894376,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4772409248677706,
          "decrease_from_full": 0.0010829925338267654
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.47704153223377094,
          "decrease_from_full": 0.0012823851678264164
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.47693849548669026,
          "decrease_from_full": 0.0013854219149070923
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4741551556655811,
          "decrease_from_full": 0.004168761736016269
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.1356095403621136,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.37638051256554395,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.39336715236561953,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.45753941057523845,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.47832391740159735,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.47338163506992187,
          "decrease_from_full": 0.004942282331675485
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4669608970780671,
          "decrease_from_full": 0.01136302032353026
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4166830222499182,
          "decrease_from_full": 0.06164089515167914
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4176201144746952,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.39860445547269163,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4055392334789195,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4123290078472684,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.41111243303399847,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.41766371882506065,
          "decrease_from_full": -4.360435036543375e-05
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4186062605590653,
          "decrease_from_full": -0.0009861460843700876
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4186890753418319,
          "decrease_from_full": -0.0010689608671367035
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4136698230479339,
          "decrease_from_full": 0.003950291426761288
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.25741698351383147,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3939398641695724,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3779145778713292,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3640902834191485,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.41762813134218735,
          "decrease_from_full": -8.016867492133262e-06
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3971187254164286,
          "decrease_from_full": 0.020501389058266595
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4023202615156986,
          "decrease_from_full": 0.015299852958996607
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4128643902082746,
          "decrease_from_full": 0.0047557242664206245
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.2840317755358351,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.26854045805567844,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2696820023353054,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.28979863869984435,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2757857483429922,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2838659477843827,
          "decrease_from_full": 0.00016582775145240758
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.28696883683829527,
          "decrease_from_full": -0.0029370613024601866
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.2820236958404593,
          "decrease_from_full": 0.0020080796953758084
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.28471863770126193,
          "decrease_from_full": -0.0006868621654268492
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.09526076631706124,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2168933550619974,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.2505070857321153,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.21405986669032034,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.28404248676185756,
          "decrease_from_full": -1.0711226022475095e-05
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.2790604095396835,
          "decrease_from_full": 0.004971365996151611
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.23206567653604643,
          "decrease_from_full": 0.05196609899978866
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.2610098920318165,
          "decrease_from_full": 0.02302188350401857
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4271377668775217,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.39140480316316417,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4048523478554014,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4365904611721368,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4347209121963744,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4311829957499562,
          "decrease_from_full": -0.004045228872434525
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4290777708070498,
          "decrease_from_full": -0.001940003929528089
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.41984196087394776,
          "decrease_from_full": 0.007295806003573935
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4183435986764412,
          "decrease_from_full": 0.008794168201080477
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.18310761724003388,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3150755028059669,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3776505965138105,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.402975153464513,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4271299769025057,
          "decrease_from_full": 7.789975015992656e-06
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4260366843417716,
          "decrease_from_full": 0.0011010825357500864
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4086136183857606,
          "decrease_from_full": 0.018524148491761094
        },
        {
          "method": "fixed_random",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.38276767193902306,
          "decrease_from_full": 0.04437009493849864
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4377021824259977,
          "decrease_from_full": 0.0
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4085295937929516,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4226200618169793,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.438389574778533,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.43899168340032346,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.43870533143410445,
          "decrease_from_full": -0.001003149008106774
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43909827135146856,
          "decrease_from_full": -0.0013960889254708841
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4354253775368806,
          "decrease_from_full": 0.002276804889117079
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4327720993881711,
          "decrease_from_full": 0.004930083037826549
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.19995980014496345,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.36072116326794135,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3873885441730072,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.40599580127578627,
          "decrease_from_full": ""
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4376976796426127,
          "decrease_from_full": 4.502783384985332e-06
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4329517971243548,
          "decrease_from_full": 0.004750385301642901
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.41700295348937705,
          "decrease_from_full": 0.02069922893662063
        },
        {
          "method": "fixed_random",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.40218502318467125,
          "decrease_from_full": 0.035517159241326424
        }
      ],
      "performance": {
        "method": "fixed_random",
        "K_q": 4,
        "K_d": 4,
        "ndcg_at_5": 0.4377021824259977,
        "query_ms_median": 105.74348299996927,
        "pages_per_second": 4.049228115760655,
        "peak_gpu_memory_gb": 7.816218376159668
      },
      "timing_details": {
        "device": "NVIDIA A800-SXM4-80GB",
        "torch_version": "2.6.0+cu124",
        "cuda_version": "12.4",
        "dtype": "torch.bfloat16",
        "batch_size": 1,
        "use_kv_cache": true,
        "timing_scope": "host_to_device_and_model_forward",
        "cuda_synchronized": true,
        "timing_samples": 32,
        "warmup_samples": 3,
        "query_sequence_length": 32,
        "query_length_policy": "repeat_short_inputs_then_take_last_tokens; profiling_only",
        "page_size_policy": "resize_to_48x32_merged_visual_tokens; profiling_only",
        "peak_memory_definition": "torch.cuda.max_memory_allocated / 2**30 (GiB)",
        "median_active_query_tokens": 32.0,
        "configured_max_visual_tokens": 1536,
        "median_visual_tokens": 1536.0,
        "query_ms_median": 105.74348299996927,
        "pages_per_second": 4.049228115760655,
        "peak_gpu_memory_gb": 7.816218376159668
      }
    },
    "randslot": {
      "created_at": "2026-09-18T14:07:39.685149+08:00",
      "settings": {
        "model_path": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922",
        "batch_size": 32,
        "image_batch_size": null,
        "text_batch_size": null,
        "max_num_visual_tokens": 1536,
        "attn_implementation": "flash_attention_2",
        "feedback_scale": null,
        "shared_norm_random_seed": null,
        "random_norm_eval_source": "random",
        "random_codebook_eval_seed": null,
        "random_codebook_eval_source": "codebook",
        "topn": 10,
        "topn_list": [
          1,
          3,
          5,
          10
        ],
        "output_dir": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot",
        "testset_list": [
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_computer_science",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_industrial",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_pharmaceuticals",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_physics",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_energy",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_en",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_fr",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_hr"
        ],
        "queries_bptt_steps": 4,
        "images_bptt_steps": 4,
        "use_kv_cache": true,
        "gene_pooling_strategy": "multi_vector",
        "similarity_policy": "max_sim",
        "description": "",
        "skip_first": false,
        "method_key": "randslot",
        "eval_seed": 42,
        "score_batch_size": 4096,
        "measure_cost": true,
        "timing_samples": 32,
        "timing_warmup": 3,
        "timing_query_tokens": 32
      },
      "checkpoint_feedback_mode": "random_norm",
      "resolved_random_norm_eval_source": "random",
      "fixed_feedback_check": null,
      "checkpoint_config": {
        "architectures": [
          "Qwen2_5_VLForConditionalGeneration"
        ],
        "dtype": "bfloat16",
        "feedback_mode": "random_norm",
        "feedback_noise_alpha": 0.25,
        "feedback_scale": 1.0,
        "image_token_id": 151655,
        "latent_top_k": 2,
        "latent_vocab_size": 0,
        "meta_token_count": 0,
        "model_type": "qwen2_5_vl_embed",
        "pooling_args": "{}",
        "pooling_strategy": "last_pooling",
        "random_codebook_eval_seed": 42,
        "random_codebook_eval_source": "codebook",
        "routing_temperature": 1.0,
        "step_latent_count": 3,
        "text_config": {
          "attention_dropout": 0.0,
          "bos_token_id": 151643,
          "dtype": "bfloat16",
          "eos_token_id": 151645,
          "hidden_act": "silu",
          "hidden_size": 2048,
          "initializer_range": 0.02,
          "intermediate_size": 11008,
          "layer_types": [
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention"
          ],
          "max_position_embeddings": 128000,
          "max_window_layers": 70,
          "model_type": "qwen2_5_vl_text",
          "num_attention_heads": 16,
          "num_hidden_layers": 36,
          "num_key_value_heads": 2,
          "pad_token_id": null,
          "rms_norm_eps": 1e-06,
          "rope_parameters": {
            "mrope_section": [
              16,
              24,
              24
            ],
            "rope_theta": 1000000.0,
            "rope_type": "default",
            "type": "mrope"
          },
          "sliding_window": null,
          "use_cache": true,
          "use_sliding_window": false,
          "vocab_size": 151936
        },
        "tie_word_embeddings": true,
        "transformers_version": "5.16.1",
        "video_token_id": 151656,
        "vision_config": {
          "depth": 32,
          "fullatt_block_indexes": [
            7,
            15,
            23,
            31
          ],
          "hidden_act": "silu",
          "hidden_size": 1280,
          "in_channels": 3,
          "in_chans": 3,
          "initializer_range": 0.02,
          "intermediate_size": 3420,
          "model_type": "qwen2_5_vl_vision",
          "num_heads": 16,
          "out_hidden_size": 2048,
          "patch_size": 14,
          "spatial_merge_size": 2,
          "spatial_patch_size": 14,
          "temporal_patch_size": 2,
          "tokens_per_second": 2,
          "window_size": 112
        },
        "vision_end_token_id": 151653,
        "vision_start_token_id": 151652,
        "vision_token_id": 151654
      },
      "dataset_sizes": {
        "vidore_v3_computer_science": {
          "queries": 1290,
          "pages": 1360,
          "judged_queries": 1290
        },
        "vidore_v3_industrial": {
          "queries": 1698,
          "pages": 5244,
          "judged_queries": 1698
        },
        "vidore_v3_pharmaceuticals": {
          "queries": 2184,
          "pages": 2313,
          "judged_queries": 2184
        },
        "vidore_v3_physics": {
          "queries": 1812,
          "pages": 1674,
          "judged_queries": 1812
        },
        "vidore_v3_energy": {
          "queries": 1848,
          "pages": 2225,
          "judged_queries": 1848
        },
        "vidore_v3_finance_en": {
          "queries": 1854,
          "pages": 2942,
          "judged_queries": 1854
        },
        "vidore_v3_finance_fr": {
          "queries": 1920,
          "pages": 2384,
          "judged_queries": 1920
        },
        "vidore_v3_hr": {
          "queries": 1908,
          "pages": 1110,
          "judged_queries": 1908
        }
      },
      "score_dtype": "float32",
      "aggregation": "unweighted mean of per-dataset nDCG@5",
      "world_size_for_quality": 8,
      "cost_device_count": 1,
      "dataset_metrics": {
        "vidore_v3_computer_science": {
          "full": 0.6720103182728502,
          "query_single_r1": 0.6089869155309917,
          "query_single_r2": 0.6673100316962767,
          "query_single_r3": 0.6729377656471721,
          "query_single_r4": 0.6727641537325826,
          "query_remove_r1": 0.67364536445192,
          "query_remove_r2": 0.6752787024825518,
          "query_remove_r3": 0.6709287353976141,
          "query_remove_r4": 0.6698119071998663,
          "document_single_r1": 0.5465011365417933,
          "document_single_r2": 0.5608676326040118,
          "document_single_r3": 0.5634530848024749,
          "document_single_r4": 0.49008609696737493,
          "document_remove_r1": 0.6715844660429128,
          "document_remove_r2": 0.5899129566345797,
          "document_remove_r3": 0.6384443010562861,
          "document_remove_r4": 0.656237704571286
        },
        "vidore_v3_industrial": {
          "full": 0.35100663674795635,
          "query_single_r1": 0.30357232434309867,
          "query_single_r2": 0.3506397396119707,
          "query_single_r3": 0.35841214195946375,
          "query_single_r4": 0.35453680127423853,
          "query_remove_r1": 0.3588963702453783,
          "query_remove_r2": 0.3486581367895256,
          "query_remove_r3": 0.34835545011550856,
          "query_remove_r4": 0.3486971187241781,
          "document_single_r1": 0.24533986422368484,
          "document_single_r2": 0.2913840130849297,
          "document_single_r3": 0.27480287981908247,
          "document_single_r4": 0.24639976758194915,
          "document_remove_r1": 0.35120092461925434,
          "document_remove_r2": 0.29425768250053913,
          "document_remove_r3": 0.3361666836797551,
          "document_remove_r4": 0.3405618528831703
        },
        "vidore_v3_pharmaceuticals": {
          "full": 0.48910073143341987,
          "query_single_r1": 0.4484009402398025,
          "query_single_r2": 0.49140414258456633,
          "query_single_r3": 0.4976638543671243,
          "query_single_r4": 0.49433024657273944,
          "query_remove_r1": 0.49650800685137175,
          "query_remove_r2": 0.489786482236525,
          "query_remove_r3": 0.4853581983926048,
          "query_remove_r4": 0.48620267764200586,
          "document_single_r1": 0.38033014553836403,
          "document_single_r2": 0.47286745215395154,
          "document_single_r3": 0.43515849188408057,
          "document_single_r4": 0.40598641830220195,
          "document_remove_r1": 0.4884993661828145,
          "document_remove_r2": 0.44934362937756783,
          "document_remove_r3": 0.48544222034038187,
          "document_remove_r4": 0.484482659872465
        },
        "vidore_v3_physics": {
          "full": 0.44052086798823503,
          "query_single_r1": 0.40621445079066487,
          "query_single_r2": 0.4343714723904378,
          "query_single_r3": 0.43827880806182185,
          "query_single_r4": 0.4418844403719687,
          "query_remove_r1": 0.44082267247574225,
          "query_remove_r2": 0.4390035368038751,
          "query_remove_r3": 0.43690196027998635,
          "query_remove_r4": 0.43650646943823257,
          "document_single_r1": 0.3366126798796542,
          "document_single_r2": 0.3791254758312081,
          "document_single_r3": 0.41969210857508743,
          "document_single_r4": 0.3644797658315379,
          "document_remove_r1": 0.44039064122202837,
          "document_remove_r2": 0.4204920197344685,
          "document_remove_r3": 0.4133208620232518,
          "document_remove_r4": 0.4369048760335135
        },
        "vidore_v3_energy": {
          "full": 0.49668770653476874,
          "query_single_r1": 0.45123682995863656,
          "query_single_r2": 0.49568654107407534,
          "query_single_r3": 0.5014151084370397,
          "query_single_r4": 0.49787177126479215,
          "query_remove_r1": 0.5013305858642937,
          "query_remove_r2": 0.49636182547644114,
          "query_remove_r3": 0.49204594374547916,
          "query_remove_r4": 0.49414854977479183,
          "document_single_r1": 0.34780986562397875,
          "document_single_r2": 0.4158671063336143,
          "document_single_r3": 0.4182581629893135,
          "document_single_r4": 0.36994418997737244,
          "document_remove_r1": 0.4953922209539207,
          "document_remove_r2": 0.43950839003115383,
          "document_remove_r3": 0.46582385061536347,
          "document_remove_r4": 0.49473115268518064
        },
        "vidore_v3_finance_en": {
          "full": 0.4368213887948012,
          "query_single_r1": 0.4376888098797849,
          "query_single_r2": 0.4249356995898722,
          "query_single_r3": 0.4262216193512509,
          "query_single_r4": 0.4239092513938912,
          "query_remove_r1": 0.4273662655391984,
          "query_remove_r2": 0.43925386137972655,
          "query_remove_r3": 0.43965057870539304,
          "query_remove_r4": 0.44079666253803756,
          "document_single_r1": 0.4274058047274129,
          "document_single_r2": 0.36774384461935955,
          "document_single_r3": 0.334017478464668,
          "document_single_r4": 0.3545893587697479,
          "document_remove_r1": 0.4149014031951136,
          "document_remove_r2": 0.40807157413069706,
          "document_remove_r3": 0.4366152124393948,
          "document_remove_r4": 0.43274056467840954
        },
        "vidore_v3_finance_fr": {
          "full": 0.2970652319897107,
          "query_single_r1": 0.27429089386188005,
          "query_single_r2": 0.2940139319138692,
          "query_single_r3": 0.29957787094655336,
          "query_single_r4": 0.29414177363232447,
          "query_remove_r1": 0.2973800826279863,
          "query_remove_r2": 0.2969352724040681,
          "query_remove_r3": 0.29632750269418257,
          "query_remove_r4": 0.2980575634932433,
          "document_single_r1": 0.22939412952504193,
          "document_single_r2": 0.261593105062315,
          "document_single_r3": 0.21448294044827143,
          "document_single_r4": 0.18858789865031161,
          "document_remove_r1": 0.2957747987726761,
          "document_remove_r2": 0.24080728150200842,
          "document_remove_r3": 0.28820841383886464,
          "document_remove_r4": 0.29644119508458233
        },
        "vidore_v3_hr": {
          "full": 0.4377397174858938,
          "query_single_r1": 0.3833566067685137,
          "query_single_r2": 0.43489412586994824,
          "query_single_r3": 0.43925204828562847,
          "query_single_r4": 0.44224244833467324,
          "query_remove_r1": 0.44252693070133836,
          "query_remove_r2": 0.4361284599609906,
          "query_remove_r3": 0.43419717425748205,
          "query_remove_r4": 0.43294696515427183,
          "document_single_r1": 0.2834857046198703,
          "document_single_r2": 0.3642835496986627,
          "document_single_r3": 0.35842066923633775,
          "document_single_r4": 0.2972354387799791,
          "document_remove_r1": 0.4368359663377126,
          "document_remove_r2": 0.3885496580998991,
          "document_remove_r3": 0.4058353484287265,
          "document_remove_r4": 0.42397825858841
        }
      },
      "macro_metrics": {
        "full": 0.4526190749059545,
        "query_single_r1": 0.4142184714216716,
        "query_single_r2": 0.44915696059137705,
        "query_single_r3": 0.4542199021320068,
        "query_single_r4": 0.4527101108221513,
        "query_remove_r1": 0.45480953484465364,
        "query_remove_r2": 0.452675784691713,
        "query_remove_r3": 0.4504706929485313,
        "query_remove_r4": 0.4508959892455784,
        "document_single_r1": 0.34960991633497507,
        "document_single_r2": 0.3892165224235066,
        "document_single_r3": 0.37728572702741453,
        "document_single_r4": 0.33966361685755936,
        "document_remove_r1": 0.4493224734158041,
        "document_remove_r2": 0.4038678990013642,
        "document_remove_r3": 0.43373211155275304,
        "document_remove_r4": 0.44575978304962716
      },
      "readout_rows": [
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.6720103182728502,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.6089869155309917,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.6673100316962767,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.6729377656471721,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.6727641537325826,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.67364536445192,
          "decrease_from_full": -0.0016350461790698434
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6752787024825518,
          "decrease_from_full": -0.003268384209701658
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6709287353976141,
          "decrease_from_full": 0.0010815828752360757
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6698119071998663,
          "decrease_from_full": 0.002198411072983908
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.5465011365417933,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.5608676326040118,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5634530848024749,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49008609696737493,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6715844660429128,
          "decrease_from_full": 0.0004258522299374068
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.5899129566345797,
          "decrease_from_full": 0.08209736163827053
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6384443010562861,
          "decrease_from_full": 0.03356601721656405
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.656237704571286,
          "decrease_from_full": 0.01577261370156413
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.35100663674795635,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.30357232434309867,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3506397396119707,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.35841214195946375,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.35453680127423853,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3588963702453783,
          "decrease_from_full": -0.007889733497421947
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3486581367895256,
          "decrease_from_full": 0.0023484999584307276
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.34835545011550856,
          "decrease_from_full": 0.0026511866324477884
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3486971187241781,
          "decrease_from_full": 0.0023095180237782675
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.24533986422368484,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2913840130849297,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.27480287981908247,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.24639976758194915,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.35120092461925434,
          "decrease_from_full": -0.0001942878712979934
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.29425768250053913,
          "decrease_from_full": 0.056748954247417216
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3361666836797551,
          "decrease_from_full": 0.01483995306820124
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3405618528831703,
          "decrease_from_full": 0.010444783864786034
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.48910073143341987,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4484009402398025,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.49140414258456633,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4976638543671243,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49433024657273944,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.49650800685137175,
          "decrease_from_full": -0.007407275417951886
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.489786482236525,
          "decrease_from_full": -0.0006857508031051229
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4853581983926048,
          "decrease_from_full": 0.003742533040815066
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.48620267764200586,
          "decrease_from_full": 0.0028980537914140014
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.38033014553836403,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.47286745215395154,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43515849188408057,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.40598641830220195,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4884993661828145,
          "decrease_from_full": 0.0006013652506053901
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.44934362937756783,
          "decrease_from_full": 0.039757102055852034
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.48544222034038187,
          "decrease_from_full": 0.003658511093037997
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.484482659872465,
          "decrease_from_full": 0.0046180715609548395
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.44052086798823503,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.40621445079066487,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4343714723904378,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43827880806182185,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4418844403719687,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.44082267247574225,
          "decrease_from_full": -0.0003018044875072179
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4390035368038751,
          "decrease_from_full": 0.0015173311843599269
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43690196027998635,
          "decrease_from_full": 0.0036189077082486865
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43650646943823257,
          "decrease_from_full": 0.004014398550002463
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3366126798796542,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3791254758312081,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.41969210857508743,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3644797658315379,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.44039064122202837,
          "decrease_from_full": 0.00013022676620666473
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4204920197344685,
          "decrease_from_full": 0.02002884825376655
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4133208620232518,
          "decrease_from_full": 0.02720000596498323
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4369048760335135,
          "decrease_from_full": 0.003615991954721509
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.49668770653476874,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.45123682995863656,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.49568654107407534,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5014151084370397,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49787177126479215,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.5013305858642937,
          "decrease_from_full": -0.0046428793295249515
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.49636182547644114,
          "decrease_from_full": 0.00032588105832759284
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.49204594374547916,
          "decrease_from_full": 0.004641762789289572
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.49414854977479183,
          "decrease_from_full": 0.0025391567599769016
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.34780986562397875,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4158671063336143,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4182581629893135,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.36994418997737244,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4953922209539207,
          "decrease_from_full": 0.0012954855808480215
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43950839003115383,
          "decrease_from_full": 0.05717931650361491
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.46582385061536347,
          "decrease_from_full": 0.03086385591940527
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.49473115268518064,
          "decrease_from_full": 0.001956553849588094
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4368213887948012,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4376888098797849,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4249356995898722,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4262216193512509,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4239092513938912,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4273662655391984,
          "decrease_from_full": 0.009455123255602826
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43925386137972655,
          "decrease_from_full": -0.0024324725849253492
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43965057870539304,
          "decrease_from_full": -0.002829189910591834
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.44079666253803756,
          "decrease_from_full": -0.003975273743236363
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4274058047274129,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.36774384461935955,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.334017478464668,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3545893587697479,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4149014031951136,
          "decrease_from_full": 0.021919985599687608
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.40807157413069706,
          "decrease_from_full": 0.028749814664104145
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4366152124393948,
          "decrease_from_full": 0.00020617635540642887
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43274056467840954,
          "decrease_from_full": 0.004080824116391657
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.2970652319897107,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.27429089386188005,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2940139319138692,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.29957787094655336,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.29414177363232447,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2973800826279863,
          "decrease_from_full": -0.0003148506382756322
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.2969352724040681,
          "decrease_from_full": 0.0001299595856426028
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.29632750269418257,
          "decrease_from_full": 0.0007377292955281223
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.2980575634932433,
          "decrease_from_full": -0.0009923315035326175
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.22939412952504193,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.261593105062315,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.21448294044827143,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.18858789865031161,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2957747987726761,
          "decrease_from_full": 0.0012904332170345922
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.24080728150200842,
          "decrease_from_full": 0.05625795048770227
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.28820841383886464,
          "decrease_from_full": 0.008856818150846046
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.29644119508458233,
          "decrease_from_full": 0.0006240369051283556
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4377397174858938,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3833566067685137,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.43489412586994824,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43925204828562847,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44224244833467324,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.44252693070133836,
          "decrease_from_full": -0.0047872132154445635
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4361284599609906,
          "decrease_from_full": 0.001611257524903209
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43419717425748205,
          "decrease_from_full": 0.003542543228411743
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.43294696515427183,
          "decrease_from_full": 0.004792752331621963
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.2834857046198703,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3642835496986627,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.35842066923633775,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2972354387799791,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4368359663377126,
          "decrease_from_full": 0.0009037511481811977
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3885496580998991,
          "decrease_from_full": 0.04919005938599469
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4058353484287265,
          "decrease_from_full": 0.031904369057167314
        },
        {
          "method": "randslot",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.42397825858841,
          "decrease_from_full": 0.013761458897483814
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4526190749059545,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4142184714216716,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.44915696059137705,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4542199021320068,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4527101108221513,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.45480953484465364,
          "decrease_from_full": -0.002190459938699152
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.452675784691713,
          "decrease_from_full": -5.670978575850194e-05
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4504706929485313,
          "decrease_from_full": 0.0021483819574231733
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4508959892455784,
          "decrease_from_full": 0.0017230856603761002
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.34960991633497507,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3892165224235066,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.37728572702741453,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.33966361685755936,
          "decrease_from_full": ""
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4493224734158041,
          "decrease_from_full": 0.003296601490150375
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4038678990013642,
          "decrease_from_full": 0.04875117590459027
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43373211155275304,
          "decrease_from_full": 0.018886963353201447
        },
        {
          "method": "randslot",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.44575978304962716,
          "decrease_from_full": 0.006859291856327332
        }
      ],
      "performance": {
        "method": "randslot",
        "K_q": 4,
        "K_d": 4,
        "ndcg_at_5": 0.4526190749059545,
        "query_ms_median": 109.92231900036131,
        "pages_per_second": 4.0098623964079785,
        "peak_gpu_memory_gb": 7.816195487976074
      },
      "timing_details": {
        "device": "NVIDIA A800-SXM4-80GB",
        "torch_version": "2.6.0+cu124",
        "cuda_version": "12.4",
        "dtype": "torch.bfloat16",
        "batch_size": 1,
        "use_kv_cache": true,
        "timing_scope": "host_to_device_and_model_forward",
        "cuda_synchronized": true,
        "timing_samples": 32,
        "warmup_samples": 3,
        "query_sequence_length": 32,
        "query_length_policy": "repeat_short_inputs_then_take_last_tokens; profiling_only",
        "page_size_policy": "resize_to_48x32_merged_visual_tokens; profiling_only",
        "peak_memory_definition": "torch.cuda.max_memory_allocated / 2**30 (GiB)",
        "median_active_query_tokens": 32.0,
        "configured_max_visual_tokens": 1536,
        "median_visual_tokens": 1536.0,
        "query_ms_median": 109.92231900036131,
        "pages_per_second": 4.0098623964079785,
        "peak_gpu_memory_gb": 7.816195487976074
      }
    },
    "randslot_k6": {
      "created_at": "2026-09-18T14:42:44.373964+08:00",
      "settings": {
        "model_path": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922",
        "batch_size": 32,
        "image_batch_size": null,
        "text_batch_size": null,
        "max_num_visual_tokens": 1536,
        "attn_implementation": "flash_attention_2",
        "feedback_scale": null,
        "shared_norm_random_seed": null,
        "random_norm_eval_source": "random",
        "random_codebook_eval_seed": null,
        "random_codebook_eval_source": "codebook",
        "topn": 10,
        "topn_list": [
          1,
          3,
          5,
          10
        ],
        "output_dir": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot_k6",
        "testset_list": [
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_computer_science",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_industrial",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_pharmaceuticals",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_physics",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_energy",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_en",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_fr",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_hr"
        ],
        "queries_bptt_steps": 6,
        "images_bptt_steps": 6,
        "use_kv_cache": true,
        "gene_pooling_strategy": "multi_vector",
        "similarity_policy": "max_sim",
        "description": "",
        "skip_first": false,
        "method_key": "randslot_k6",
        "eval_seed": 42,
        "score_batch_size": 4096,
        "measure_cost": true,
        "timing_samples": 32,
        "timing_warmup": 3,
        "timing_query_tokens": 32
      },
      "checkpoint_feedback_mode": "random_norm",
      "resolved_random_norm_eval_source": "random",
      "fixed_feedback_check": null,
      "checkpoint_config": {
        "architectures": [
          "Qwen2_5_VLForConditionalGeneration"
        ],
        "dtype": "bfloat16",
        "feedback_mode": "random_norm",
        "feedback_noise_alpha": 0.25,
        "feedback_scale": 1.0,
        "image_token_id": 151655,
        "latent_top_k": 2,
        "latent_vocab_size": 0,
        "meta_token_count": 0,
        "model_type": "qwen2_5_vl_embed",
        "pooling_args": "{}",
        "pooling_strategy": "last_pooling",
        "random_codebook_eval_seed": 42,
        "random_codebook_eval_source": "codebook",
        "routing_temperature": 1.0,
        "step_latent_count": 3,
        "text_config": {
          "attention_dropout": 0.0,
          "bos_token_id": 151643,
          "dtype": "bfloat16",
          "eos_token_id": 151645,
          "hidden_act": "silu",
          "hidden_size": 2048,
          "initializer_range": 0.02,
          "intermediate_size": 11008,
          "layer_types": [
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention"
          ],
          "max_position_embeddings": 128000,
          "max_window_layers": 70,
          "model_type": "qwen2_5_vl_text",
          "num_attention_heads": 16,
          "num_hidden_layers": 36,
          "num_key_value_heads": 2,
          "pad_token_id": null,
          "rms_norm_eps": 1e-06,
          "rope_parameters": {
            "mrope_section": [
              16,
              24,
              24
            ],
            "rope_theta": 1000000.0,
            "rope_type": "default",
            "type": "mrope"
          },
          "sliding_window": null,
          "use_cache": true,
          "use_sliding_window": false,
          "vocab_size": 151936
        },
        "tie_word_embeddings": true,
        "transformers_version": "5.16.1",
        "video_token_id": 151656,
        "vision_config": {
          "depth": 32,
          "fullatt_block_indexes": [
            7,
            15,
            23,
            31
          ],
          "hidden_act": "silu",
          "hidden_size": 1280,
          "in_channels": 3,
          "in_chans": 3,
          "initializer_range": 0.02,
          "intermediate_size": 3420,
          "model_type": "qwen2_5_vl_vision",
          "num_heads": 16,
          "out_hidden_size": 2048,
          "patch_size": 14,
          "spatial_merge_size": 2,
          "spatial_patch_size": 14,
          "temporal_patch_size": 2,
          "tokens_per_second": 2,
          "window_size": 112
        },
        "vision_end_token_id": 151653,
        "vision_start_token_id": 151652,
        "vision_token_id": 151654
      },
      "dataset_sizes": {
        "vidore_v3_computer_science": {
          "queries": 1290,
          "pages": 1360,
          "judged_queries": 1290
        },
        "vidore_v3_industrial": {
          "queries": 1698,
          "pages": 5244,
          "judged_queries": 1698
        },
        "vidore_v3_pharmaceuticals": {
          "queries": 2184,
          "pages": 2313,
          "judged_queries": 2184
        },
        "vidore_v3_physics": {
          "queries": 1812,
          "pages": 1674,
          "judged_queries": 1812
        },
        "vidore_v3_energy": {
          "queries": 1848,
          "pages": 2225,
          "judged_queries": 1848
        },
        "vidore_v3_finance_en": {
          "queries": 1854,
          "pages": 2942,
          "judged_queries": 1854
        },
        "vidore_v3_finance_fr": {
          "queries": 1920,
          "pages": 2384,
          "judged_queries": 1920
        },
        "vidore_v3_hr": {
          "queries": 1908,
          "pages": 1110,
          "judged_queries": 1908
        }
      },
      "score_dtype": "float32",
      "aggregation": "unweighted mean of per-dataset nDCG@5",
      "world_size_for_quality": 8,
      "cost_device_count": 1,
      "dataset_metrics": {
        "vidore_v3_computer_science": {
          "full": 0.6736625379760255,
          "query_single_r1": 0.607657857419748,
          "query_single_r2": 0.6651774549761768,
          "query_single_r3": 0.6714051267844188,
          "query_single_r4": 0.6696676095136073,
          "query_single_r5": 0.6713205473915422,
          "query_single_r6": 0.6715627596841318,
          "query_remove_r1": 0.6733631528430104,
          "query_remove_r2": 0.6738214679866867,
          "query_remove_r3": 0.671927253147677,
          "query_remove_r4": 0.6727166094707475,
          "query_remove_r5": 0.6725931034119793,
          "query_remove_r6": 0.6735061296105977,
          "document_single_r1": 0.5510998419351767,
          "document_single_r2": 0.5634089773046493,
          "document_single_r3": 0.5650055297210479,
          "document_single_r4": 0.49394078616281073,
          "document_single_r5": 0.5319131506022383,
          "document_single_r6": 0.5901452806097188,
          "document_remove_r1": 0.6728529795543903,
          "document_remove_r2": 0.6062563519447132,
          "document_remove_r3": 0.6582560012897796,
          "document_remove_r4": 0.6744580514711502,
          "document_remove_r5": 0.6750057543427487,
          "document_remove_r6": 0.673759009387423
        },
        "vidore_v3_industrial": {
          "full": 0.35806690632958466,
          "query_single_r1": 0.3052074183290809,
          "query_single_r2": 0.3537327024311484,
          "query_single_r3": 0.35806094875404487,
          "query_single_r4": 0.357155147054226,
          "query_single_r5": 0.35554177654661023,
          "query_single_r6": 0.35918182595066295,
          "query_remove_r1": 0.3585894092596445,
          "query_remove_r2": 0.3572444440208895,
          "query_remove_r3": 0.3569768194064695,
          "query_remove_r4": 0.3553797091395954,
          "query_remove_r5": 0.35616472998323845,
          "query_remove_r6": 0.35637853211846987,
          "document_single_r1": 0.2455551838071153,
          "document_single_r2": 0.29378937768429714,
          "document_single_r3": 0.2838562730302506,
          "document_single_r4": 0.24797397944517505,
          "document_single_r5": 0.2722351230035629,
          "document_single_r6": 0.29214412984775895,
          "document_remove_r1": 0.35839737791605925,
          "document_remove_r2": 0.31180947998324254,
          "document_remove_r3": 0.3487092802393778,
          "document_remove_r4": 0.35695514514180854,
          "document_remove_r5": 0.3590960174277816,
          "document_remove_r6": 0.358878117327572
        },
        "vidore_v3_pharmaceuticals": {
          "full": 0.49348867672995606,
          "query_single_r1": 0.449281808945052,
          "query_single_r2": 0.48997458047578735,
          "query_single_r3": 0.49531891932981964,
          "query_single_r4": 0.49536861324389186,
          "query_single_r5": 0.49571692231368303,
          "query_single_r6": 0.49616799182423466,
          "query_remove_r1": 0.4974221985261766,
          "query_remove_r2": 0.49366385572152643,
          "query_remove_r3": 0.490797013986178,
          "query_remove_r4": 0.4920837876605491,
          "query_remove_r5": 0.4913463448132492,
          "query_remove_r6": 0.49197045592980565,
          "document_single_r1": 0.3815529545430656,
          "document_single_r2": 0.4784960805737194,
          "document_single_r3": 0.4414896255285123,
          "document_single_r4": 0.40918439216601926,
          "document_single_r5": 0.4453603176644883,
          "document_single_r6": 0.4763609386839805,
          "document_remove_r1": 0.4934594766088905,
          "document_remove_r2": 0.4714315919210623,
          "document_remove_r3": 0.4949093962016877,
          "document_remove_r4": 0.4964817175475975,
          "document_remove_r5": 0.49326583173521843,
          "document_remove_r6": 0.4914426928455074
        },
        "vidore_v3_physics": {
          "full": 0.446045568328585,
          "query_single_r1": 0.4069119123105929,
          "query_single_r2": 0.43567381878096806,
          "query_single_r3": 0.43940473832957744,
          "query_single_r4": 0.44565664032815233,
          "query_single_r5": 0.44606233570349213,
          "query_single_r6": 0.4454606136549284,
          "query_remove_r1": 0.444961824138965,
          "query_remove_r2": 0.4458450030605778,
          "query_remove_r3": 0.4462520595406317,
          "query_remove_r4": 0.4446665991197392,
          "query_remove_r5": 0.4447704807369719,
          "query_remove_r6": 0.4444311745966976,
          "document_single_r1": 0.339642752545566,
          "document_single_r2": 0.3857327818394298,
          "document_single_r3": 0.42829813026702135,
          "document_single_r4": 0.3563758348666454,
          "document_single_r5": 0.3983090529905803,
          "document_single_r6": 0.4211016343587168,
          "document_remove_r1": 0.4460776714757102,
          "document_remove_r2": 0.436883085531757,
          "document_remove_r3": 0.42415315382048596,
          "document_remove_r4": 0.4452773642546869,
          "document_remove_r5": 0.4453011269433202,
          "document_remove_r6": 0.44570052663323056
        },
        "vidore_v3_energy": {
          "full": 0.5029016977142213,
          "query_single_r1": 0.4527684335922576,
          "query_single_r2": 0.49777847580703266,
          "query_single_r3": 0.5006920897225293,
          "query_single_r4": 0.5008458216616138,
          "query_single_r5": 0.5009756215502863,
          "query_single_r6": 0.5038772508691726,
          "query_remove_r1": 0.5048321916188144,
          "query_remove_r2": 0.502107438795829,
          "query_remove_r3": 0.5016953078740376,
          "query_remove_r4": 0.5021007544640926,
          "query_remove_r5": 0.5019135240804834,
          "query_remove_r6": 0.5027070919601979,
          "document_single_r1": 0.3499908118760193,
          "document_single_r2": 0.4171570816041044,
          "document_single_r3": 0.4173017641479618,
          "document_single_r4": 0.37587578776719704,
          "document_single_r5": 0.42551174682361576,
          "document_single_r6": 0.4467350361093993,
          "document_remove_r1": 0.501902188858396,
          "document_remove_r2": 0.46195033389597706,
          "document_remove_r3": 0.4906420861074295,
          "document_remove_r4": 0.5022919089490234,
          "document_remove_r5": 0.49963282830919803,
          "document_remove_r6": 0.5027439407750267
        },
        "vidore_v3_finance_en": {
          "full": 0.44937152126138263,
          "query_single_r1": 0.44180194485805163,
          "query_single_r2": 0.4413993478855932,
          "query_single_r3": 0.4423077046525273,
          "query_single_r4": 0.4371242272751728,
          "query_single_r5": 0.4414417725692417,
          "query_single_r6": 0.44245552556093787,
          "query_remove_r1": 0.44211323696951427,
          "query_remove_r2": 0.4491987449768239,
          "query_remove_r3": 0.4516027235342874,
          "query_remove_r4": 0.4510513755353723,
          "query_remove_r5": 0.45011648891870504,
          "query_remove_r6": 0.4492098360772679,
          "document_single_r1": 0.42733185397625084,
          "document_single_r2": 0.3726321177446616,
          "document_single_r3": 0.3360449701203032,
          "document_single_r4": 0.35420666372804,
          "document_single_r5": 0.4132123141142896,
          "document_single_r6": 0.4201510697526512,
          "document_remove_r1": 0.4386739512052542,
          "document_remove_r2": 0.43026447020489256,
          "document_remove_r3": 0.45093914987874273,
          "document_remove_r4": 0.45118910234615156,
          "document_remove_r5": 0.4449120172608579,
          "document_remove_r6": 0.44732702449779577
        },
        "vidore_v3_finance_fr": {
          "full": 0.29765950685606657,
          "query_single_r1": 0.275719615882788,
          "query_single_r2": 0.29590963355367317,
          "query_single_r3": 0.2983998414986299,
          "query_single_r4": 0.2919374593631608,
          "query_single_r5": 0.29219650050949597,
          "query_single_r6": 0.29395252087884477,
          "query_remove_r1": 0.2952214793213552,
          "query_remove_r2": 0.29815492858284964,
          "query_remove_r3": 0.2977403269501933,
          "query_remove_r4": 0.2990239882295762,
          "query_remove_r5": 0.29795222643514274,
          "query_remove_r6": 0.29772407602869533,
          "document_single_r1": 0.22920003262375266,
          "document_single_r2": 0.25839283817417225,
          "document_single_r3": 0.21700720813364244,
          "document_single_r4": 0.1885792485268488,
          "document_single_r5": 0.2253541889320194,
          "document_single_r6": 0.24408573767784927,
          "document_remove_r1": 0.29671201755020793,
          "document_remove_r2": 0.25716688138711385,
          "document_remove_r3": 0.29445389635022656,
          "document_remove_r4": 0.2951017001102071,
          "document_remove_r5": 0.2969357683373035,
          "document_remove_r6": 0.29873912594308105
        },
        "vidore_v3_hr": {
          "full": 0.44526462096414193,
          "query_single_r1": 0.3930039557270579,
          "query_single_r2": 0.4419564216638779,
          "query_single_r3": 0.4474752690142019,
          "query_single_r4": 0.44341395682510276,
          "query_single_r5": 0.4430572864692342,
          "query_single_r6": 0.44536863699075513,
          "query_remove_r1": 0.4471071006271325,
          "query_remove_r2": 0.44585126398721636,
          "query_remove_r3": 0.444382383556263,
          "query_remove_r4": 0.4448631698901044,
          "query_remove_r5": 0.4457024909114591,
          "query_remove_r6": 0.44401182778893084,
          "document_single_r1": 0.28348897100395964,
          "document_single_r2": 0.3650025911196299,
          "document_single_r3": 0.36604508248836953,
          "document_single_r4": 0.29917473456078614,
          "document_single_r5": 0.34769160492914963,
          "document_single_r6": 0.3883761156177343,
          "document_remove_r1": 0.44520841847313747,
          "document_remove_r2": 0.40790893286285773,
          "document_remove_r3": 0.4311585893730858,
          "document_remove_r4": 0.444297263922344,
          "document_remove_r5": 0.44461088233898327,
          "document_remove_r6": 0.4443359361367251
        }
      },
      "macro_metrics": {
        "full": 0.4583076295199955,
        "query_single_r1": 0.4165441183830786,
        "query_single_r2": 0.45270030444678216,
        "query_single_r3": 0.45663307976071865,
        "query_single_r4": 0.45514618440811594,
        "query_single_r5": 0.4557890953816982,
        "query_single_r6": 0.4572533906767085,
        "query_remove_r1": 0.4579513241630766,
        "query_remove_r2": 0.4582358933915499,
        "query_remove_r3": 0.4576717359994672,
        "query_remove_r4": 0.45773574918872206,
        "query_remove_r5": 0.45756992366140364,
        "query_remove_r6": 0.45749239051383284,
        "document_single_r1": 0.35098280028886325,
        "document_single_r2": 0.39182648075558296,
        "document_single_r3": 0.38188107292963863,
        "document_single_r4": 0.3406639284029403,
        "document_single_r5": 0.382448437382493,
        "document_single_r6": 0.40988749283222614,
        "document_remove_r1": 0.4566605102052557,
        "document_remove_r2": 0.422958890966452,
        "document_remove_r3": 0.44915269415760195,
        "document_remove_r4": 0.4582565317178712,
        "document_remove_r5": 0.4573450283369265,
        "document_remove_r6": 0.4578657966932952
      },
      "readout_rows": [
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.6736625379760255,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.607657857419748,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.6651774549761768,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.6714051267844188,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.6696676095136073,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.6713205473915422,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.6715627596841318,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6733631528430104,
          "decrease_from_full": 0.0002993851330150843
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6738214679866867,
          "decrease_from_full": -0.00015893001066125123
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.671927253147677,
          "decrease_from_full": 0.0017352848283485045
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6727166094707475,
          "decrease_from_full": 0.0009459285052779709
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.6725931034119793,
          "decrease_from_full": 0.0010694345640461789
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.6735061296105977,
          "decrease_from_full": 0.0001564083654277404
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.5510998419351767,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.5634089773046493,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5650055297210479,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49394078616281073,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.5319131506022383,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.5901452806097188,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6728529795543903,
          "decrease_from_full": 0.0008095584216352147
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6062563519447132,
          "decrease_from_full": 0.06740618603131232
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6582560012897796,
          "decrease_from_full": 0.01540653668624592
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6744580514711502,
          "decrease_from_full": -0.0007955134951247445
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.6750057543427487,
          "decrease_from_full": -0.0013432163667231878
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.673759009387423,
          "decrease_from_full": -9.647141139745852e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.35806690632958466,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3052074183290809,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3537327024311484,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.35806094875404487,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.357155147054226,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.35554177654661023,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.35918182595066295,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3585894092596445,
          "decrease_from_full": -0.0005225029300598427
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3572444440208895,
          "decrease_from_full": 0.0008224623086951488
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3569768194064695,
          "decrease_from_full": 0.00109008692311513
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3553797091395954,
          "decrease_from_full": 0.0026871971899892766
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.35616472998323845,
          "decrease_from_full": 0.0019021763463462071
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.35637853211846987,
          "decrease_from_full": 0.0016883742111147848
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.2455551838071153,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.29378937768429714,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.2838562730302506,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.24797397944517505,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.2722351230035629,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.29214412984775895,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.35839737791605925,
          "decrease_from_full": -0.00033047158647458996
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.31180947998324254,
          "decrease_from_full": 0.04625742634634211
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.3487092802393778,
          "decrease_from_full": 0.00935762609020685
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.35695514514180854,
          "decrease_from_full": 0.0011117611877761169
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.3590960174277816,
          "decrease_from_full": -0.001029111098196922
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.358878117327572,
          "decrease_from_full": -0.0008112109979873661
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.49348867672995606,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.449281808945052,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.48997458047578735,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.49531891932981964,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49536861324389186,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.49571692231368303,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.49616799182423466,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4974221985261766,
          "decrease_from_full": -0.003933521796220529
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.49366385572152643,
          "decrease_from_full": -0.00017517899157037942
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.490797013986178,
          "decrease_from_full": 0.0026916627437780782
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4920837876605491,
          "decrease_from_full": 0.001404889069406945
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4913463448132492,
          "decrease_from_full": 0.0021423319167068744
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.49197045592980565,
          "decrease_from_full": 0.001518220800150405
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3815529545430656,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4784960805737194,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4414896255285123,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.40918439216601926,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.4453603176644883,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4763609386839805,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4934594766088905,
          "decrease_from_full": 2.9200121065553475e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4714315919210623,
          "decrease_from_full": 0.022057084808893734
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4949093962016877,
          "decrease_from_full": -0.0014207194717316685
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4964817175475975,
          "decrease_from_full": -0.002993040817641457
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.49326583173521843,
          "decrease_from_full": 0.00022284499473762542
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.4914426928455074,
          "decrease_from_full": 0.0020459838844486544
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.446045568328585,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4069119123105929,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.43567381878096806,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43940473832957744,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44565664032815233,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.44606233570349213,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4454606136549284,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.444961824138965,
          "decrease_from_full": 0.001083744189619984
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4458450030605778,
          "decrease_from_full": 0.00020056526800721342
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4462520595406317,
          "decrease_from_full": -0.00020649121204668885
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4446665991197392,
          "decrease_from_full": 0.0013789692088457817
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4447704807369719,
          "decrease_from_full": 0.0012750875916131
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.4444311745966976,
          "decrease_from_full": 0.0016143937318873758
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.339642752545566,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3857327818394298,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.42829813026702135,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3563758348666454,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.3983090529905803,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4211016343587168,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4460776714757102,
          "decrease_from_full": -3.2103147125206455e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.436883085531757,
          "decrease_from_full": 0.00916248279682802
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.42415315382048596,
          "decrease_from_full": 0.021892414508099034
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4452773642546869,
          "decrease_from_full": 0.0007682040738981044
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4453011269433202,
          "decrease_from_full": 0.0007444413852648046
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.44570052663323056,
          "decrease_from_full": 0.0003450416953544311
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.5029016977142213,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4527684335922576,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.49777847580703266,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5006920897225293,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.5008458216616138,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.5009756215502863,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.5038772508691726,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.5048321916188144,
          "decrease_from_full": -0.0019304939045931002
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.502107438795829,
          "decrease_from_full": 0.0007942589183923543
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.5016953078740376,
          "decrease_from_full": 0.0012063898401837303
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.5021007544640926,
          "decrease_from_full": 0.0008009432501286939
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.5019135240804834,
          "decrease_from_full": 0.000988173633737932
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.5027070919601979,
          "decrease_from_full": 0.00019460575402341362
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3499908118760193,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4171570816041044,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4173017641479618,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.37587578776719704,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.42551174682361576,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4467350361093993,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.501902188858396,
          "decrease_from_full": 0.0009995088558253373
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.46195033389597706,
          "decrease_from_full": 0.04095136381824427
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4906420861074295,
          "decrease_from_full": 0.012259611606791843
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.5022919089490234,
          "decrease_from_full": 0.000609788765197905
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.49963282830919803,
          "decrease_from_full": 0.0032688694050233003
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.5027439407750267,
          "decrease_from_full": 0.00015775693919461986
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.44937152126138263,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.44180194485805163,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4413993478855932,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4423077046525273,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4371242272751728,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.4414417725692417,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.44245552556093787,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.44211323696951427,
          "decrease_from_full": 0.0072582842918683665
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4491987449768239,
          "decrease_from_full": 0.00017277628455875105
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4516027235342874,
          "decrease_from_full": -0.002231202272904742
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4510513755353723,
          "decrease_from_full": -0.001679854273989645
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.45011648891870504,
          "decrease_from_full": -0.000744967657322404
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.4492098360772679,
          "decrease_from_full": 0.00016168518411474597
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.42733185397625084,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3726321177446616,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3360449701203032,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.35420666372804,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.4132123141142896,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4201510697526512,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4386739512052542,
          "decrease_from_full": 0.010697570056128425
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.43026447020489256,
          "decrease_from_full": 0.019107051056490076
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.45093914987874273,
          "decrease_from_full": -0.001567628617360095
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.45118910234615156,
          "decrease_from_full": -0.0018175810847689267
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4449120172608579,
          "decrease_from_full": 0.00445950400052475
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.44732702449779577,
          "decrease_from_full": 0.002044496763586867
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.29765950685606657,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.275719615882788,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.29590963355367317,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.2983998414986299,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2919374593631608,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.29219650050949597,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.29395252087884477,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2952214793213552,
          "decrease_from_full": 0.0024380275347113955
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.29815492858284964,
          "decrease_from_full": -0.0004954217267830741
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.2977403269501933,
          "decrease_from_full": -8.08200941267434e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.2990239882295762,
          "decrease_from_full": -0.0013644813735096406
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.29795222643514274,
          "decrease_from_full": -0.00029271957907617274
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.29772407602869533,
          "decrease_from_full": -6.456917262875894e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.22920003262375266,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.25839283817417225,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.21700720813364244,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.1885792485268488,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.2253541889320194,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.24408573767784927,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.29671201755020793,
          "decrease_from_full": 0.0009474893058586398
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.25716688138711385,
          "decrease_from_full": 0.040492625468952714
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.29445389635022656,
          "decrease_from_full": 0.0032056105058400064
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.2951017001102071,
          "decrease_from_full": 0.002557806745859481
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.2969357683373035,
          "decrease_from_full": 0.0007237385187630618
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.29873912594308105,
          "decrease_from_full": -0.0010796190870144828
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.44526462096414193,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3930039557270579,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4419564216638779,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4474752690142019,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44341395682510276,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.4430572864692342,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.44536863699075513,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4471071006271325,
          "decrease_from_full": -0.0018424796629905593
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.44585126398721636,
          "decrease_from_full": -0.0005866430230744291
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.444382383556263,
          "decrease_from_full": 0.0008822374078789053
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4448631698901044,
          "decrease_from_full": 0.000401451074037551
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4457024909114591,
          "decrease_from_full": -0.0004378699473171488
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.44401182778893084,
          "decrease_from_full": 0.0012527931752110977
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.28348897100395964,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3650025911196299,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.36604508248836953,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.29917473456078614,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.34769160492914963,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.3883761156177343,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.44520841847313747,
          "decrease_from_full": 5.6202491004464505e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.40790893286285773,
          "decrease_from_full": 0.0373556881012842
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4311585893730858,
          "decrease_from_full": 0.014106031591056112
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.444297263922344,
          "decrease_from_full": 0.000967357041797956
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.44461088233898327,
          "decrease_from_full": 0.0006537386251586619
        },
        {
          "method": "randslot_k6",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.4443359361367251,
          "decrease_from_full": 0.0009286848274168147
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4583076295199955,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4165441183830786,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.45270030444678216,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.45663307976071865,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.45514618440811594,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.4557890953816982,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.4572533906767085,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4579513241630766,
          "decrease_from_full": 0.00035630535691888454
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4582358933915499,
          "decrease_from_full": 7.173612844557642e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4576717359994672,
          "decrease_from_full": 0.0006358935205282856
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.45773574918872206,
          "decrease_from_full": 0.0005718803312734222
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.45756992366140364,
          "decrease_from_full": 0.0007377058585918417
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.45749239051383284,
          "decrease_from_full": 0.0008152390061626491
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.35098280028886325,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.39182648075558296,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.38188107292963863,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3406639284029403,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r5",
          "ndcg_at_5": 0.382448437382493,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r6",
          "ndcg_at_5": 0.40988749283222614,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4566605102052557,
          "decrease_from_full": 0.0016471193147397645
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.422958890966452,
          "decrease_from_full": 0.03534873855354348
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.44915269415760195,
          "decrease_from_full": 0.009154935362393535
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4582565317178712,
          "decrease_from_full": 5.1097802124311364e-05
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r5",
          "ndcg_at_5": 0.4573450283369265,
          "decrease_from_full": 0.0009626011830690118
        },
        {
          "method": "randslot_k6",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r6",
          "ndcg_at_5": 0.4578657966932952,
          "decrease_from_full": 0.00044183282670029467
        }
      ],
      "performance": {
        "method": "randslot_k6",
        "K_q": 6,
        "K_d": 6,
        "ndcg_at_5": 0.4583076295199955,
        "query_ms_median": 162.07796250000683,
        "pages_per_second": 3.2910802547418303,
        "peak_gpu_memory_gb": 7.816195487976074
      },
      "timing_details": {
        "device": "NVIDIA A800-SXM4-80GB",
        "torch_version": "2.6.0+cu124",
        "cuda_version": "12.4",
        "dtype": "torch.bfloat16",
        "batch_size": 1,
        "use_kv_cache": true,
        "timing_scope": "host_to_device_and_model_forward",
        "cuda_synchronized": true,
        "timing_samples": 32,
        "warmup_samples": 3,
        "query_sequence_length": 32,
        "query_length_policy": "repeat_short_inputs_then_take_last_tokens; profiling_only",
        "page_size_policy": "resize_to_48x32_merged_visual_tokens; profiling_only",
        "peak_memory_definition": "torch.cuda.max_memory_allocated / 2**30 (GiB)",
        "median_active_query_tokens": 32.0,
        "configured_max_visual_tokens": 1536,
        "median_visual_tokens": 1536.0,
        "query_ms_median": 162.07796250000683,
        "pages_per_second": 3.2910802547418303,
        "peak_gpu_memory_gb": 7.816195487976074
      }
    },
    "randslot_zero": {
      "created_at": "2026-09-18T14:16:55.931900+08:00",
      "settings": {
        "model_path": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922",
        "batch_size": 32,
        "image_batch_size": null,
        "text_batch_size": null,
        "max_num_visual_tokens": 1536,
        "attn_implementation": "flash_attention_2",
        "feedback_scale": null,
        "shared_norm_random_seed": null,
        "random_norm_eval_source": "zeros",
        "random_codebook_eval_seed": null,
        "random_codebook_eval_source": "codebook",
        "topn": 10,
        "topn_list": [
          1,
          3,
          5,
          10
        ],
        "output_dir": "/rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot_zero",
        "testset_list": [
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_computer_science",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_industrial",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_pharmaceuticals",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_physics",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_energy",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_en",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_finance_fr",
          "/mnt3/ziming.gdw/dataset/Benchmark/vidore_v3/vidore_v3_hr"
        ],
        "queries_bptt_steps": 4,
        "images_bptt_steps": 4,
        "use_kv_cache": true,
        "gene_pooling_strategy": "multi_vector",
        "similarity_policy": "max_sim",
        "description": "",
        "skip_first": false,
        "method_key": "randslot_zero",
        "eval_seed": 42,
        "score_batch_size": 4096,
        "measure_cost": true,
        "timing_samples": 32,
        "timing_warmup": 3,
        "timing_query_tokens": 32
      },
      "checkpoint_feedback_mode": "random_norm",
      "resolved_random_norm_eval_source": "zeros",
      "fixed_feedback_check": null,
      "checkpoint_config": {
        "architectures": [
          "Qwen2_5_VLForConditionalGeneration"
        ],
        "dtype": "bfloat16",
        "feedback_mode": "random_norm",
        "feedback_noise_alpha": 0.25,
        "feedback_scale": 1.0,
        "image_token_id": 151655,
        "latent_top_k": 2,
        "latent_vocab_size": 0,
        "meta_token_count": 0,
        "model_type": "qwen2_5_vl_embed",
        "pooling_args": "{}",
        "pooling_strategy": "last_pooling",
        "random_codebook_eval_seed": 42,
        "random_codebook_eval_source": "codebook",
        "routing_temperature": 1.0,
        "step_latent_count": 3,
        "text_config": {
          "attention_dropout": 0.0,
          "bos_token_id": 151643,
          "dtype": "bfloat16",
          "eos_token_id": 151645,
          "hidden_act": "silu",
          "hidden_size": 2048,
          "initializer_range": 0.02,
          "intermediate_size": 11008,
          "layer_types": [
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention",
            "full_attention"
          ],
          "max_position_embeddings": 128000,
          "max_window_layers": 70,
          "model_type": "qwen2_5_vl_text",
          "num_attention_heads": 16,
          "num_hidden_layers": 36,
          "num_key_value_heads": 2,
          "pad_token_id": null,
          "rms_norm_eps": 1e-06,
          "rope_parameters": {
            "mrope_section": [
              16,
              24,
              24
            ],
            "rope_theta": 1000000.0,
            "rope_type": "default",
            "type": "mrope"
          },
          "sliding_window": null,
          "use_cache": true,
          "use_sliding_window": false,
          "vocab_size": 151936
        },
        "tie_word_embeddings": true,
        "transformers_version": "5.16.1",
        "video_token_id": 151656,
        "vision_config": {
          "depth": 32,
          "fullatt_block_indexes": [
            7,
            15,
            23,
            31
          ],
          "hidden_act": "silu",
          "hidden_size": 1280,
          "in_channels": 3,
          "in_chans": 3,
          "initializer_range": 0.02,
          "intermediate_size": 3420,
          "model_type": "qwen2_5_vl_vision",
          "num_heads": 16,
          "out_hidden_size": 2048,
          "patch_size": 14,
          "spatial_merge_size": 2,
          "spatial_patch_size": 14,
          "temporal_patch_size": 2,
          "tokens_per_second": 2,
          "window_size": 112
        },
        "vision_end_token_id": 151653,
        "vision_start_token_id": 151652,
        "vision_token_id": 151654
      },
      "dataset_sizes": {
        "vidore_v3_computer_science": {
          "queries": 1290,
          "pages": 1360,
          "judged_queries": 1290
        },
        "vidore_v3_industrial": {
          "queries": 1698,
          "pages": 5244,
          "judged_queries": 1698
        },
        "vidore_v3_pharmaceuticals": {
          "queries": 2184,
          "pages": 2313,
          "judged_queries": 2184
        },
        "vidore_v3_physics": {
          "queries": 1812,
          "pages": 1674,
          "judged_queries": 1812
        },
        "vidore_v3_energy": {
          "queries": 1848,
          "pages": 2225,
          "judged_queries": 1848
        },
        "vidore_v3_finance_en": {
          "queries": 1854,
          "pages": 2942,
          "judged_queries": 1854
        },
        "vidore_v3_finance_fr": {
          "queries": 1920,
          "pages": 2384,
          "judged_queries": 1920
        },
        "vidore_v3_hr": {
          "queries": 1908,
          "pages": 1110,
          "judged_queries": 1908
        }
      },
      "score_dtype": "float32",
      "aggregation": "unweighted mean of per-dataset nDCG@5",
      "world_size_for_quality": 8,
      "cost_device_count": 1,
      "dataset_metrics": {
        "vidore_v3_computer_science": {
          "full": 0.6758185228920659,
          "query_single_r1": 0.6117406254667916,
          "query_single_r2": 0.6698912944876593,
          "query_single_r3": 0.6758575172775252,
          "query_single_r4": 0.6735836752791128,
          "query_remove_r1": 0.6757267760326338,
          "query_remove_r2": 0.6744141185026904,
          "query_remove_r3": 0.6720055884056002,
          "query_remove_r4": 0.6716759375308308,
          "document_single_r1": 0.5465981407518987,
          "document_single_r2": 0.5713460036283126,
          "document_single_r3": 0.5672538786765772,
          "document_single_r4": 0.49102800125288887,
          "document_remove_r1": 0.6750148819226026,
          "document_remove_r2": 0.5920574860872222,
          "document_remove_r3": 0.6499815214002959,
          "document_remove_r4": 0.6577867060668974
        },
        "vidore_v3_industrial": {
          "full": 0.35156307413351495,
          "query_single_r1": 0.30562499269536214,
          "query_single_r2": 0.346020079485356,
          "query_single_r3": 0.3596557859512142,
          "query_single_r4": 0.35273545867966166,
          "query_remove_r1": 0.3571270830810047,
          "query_remove_r2": 0.3515005970773261,
          "query_remove_r3": 0.34815446722912124,
          "query_remove_r4": 0.34900061287187034,
          "document_single_r1": 0.24424962392086966,
          "document_single_r2": 0.29686225893303453,
          "document_single_r3": 0.27852055779107676,
          "document_single_r4": 0.2487387768387176,
          "document_remove_r1": 0.3512855308781133,
          "document_remove_r2": 0.29905325868590377,
          "document_remove_r3": 0.33934425567441395,
          "document_remove_r4": 0.3397027791464007
        },
        "vidore_v3_pharmaceuticals": {
          "full": 0.49059208462970305,
          "query_single_r1": 0.4496787675783183,
          "query_single_r2": 0.4874636666093345,
          "query_single_r3": 0.5012603363075561,
          "query_single_r4": 0.494631468566912,
          "query_remove_r1": 0.4978558187109284,
          "query_remove_r2": 0.48984675575992936,
          "query_remove_r3": 0.48463753016647526,
          "query_remove_r4": 0.48779647560058553,
          "document_single_r1": 0.383523893140483,
          "document_single_r2": 0.47719655551501616,
          "document_single_r3": 0.44047219678252053,
          "document_single_r4": 0.4083647085919064,
          "document_remove_r1": 0.49034973135570964,
          "document_remove_r2": 0.4529504558666677,
          "document_remove_r3": 0.48944723560719733,
          "document_remove_r4": 0.48614404868850114
        },
        "vidore_v3_physics": {
          "full": 0.4367094966799013,
          "query_single_r1": 0.4033253108243475,
          "query_single_r2": 0.43235190092266423,
          "query_single_r3": 0.43928926079247516,
          "query_single_r4": 0.43991671510645874,
          "query_remove_r1": 0.4377732395008654,
          "query_remove_r2": 0.4360730777639924,
          "query_remove_r3": 0.43238865246751546,
          "query_remove_r4": 0.4337610386432397,
          "document_single_r1": 0.3384728820683817,
          "document_single_r2": 0.3843465576496937,
          "document_single_r3": 0.42569767414095433,
          "document_single_r4": 0.36590499988292297,
          "document_remove_r1": 0.4366108257088631,
          "document_remove_r2": 0.420618890872774,
          "document_remove_r3": 0.4174748320795206,
          "document_remove_r4": 0.4373547319513777
        },
        "vidore_v3_energy": {
          "full": 0.4969800506721084,
          "query_single_r1": 0.45798259750709214,
          "query_single_r2": 0.4972584487522387,
          "query_single_r3": 0.49931218251904874,
          "query_single_r4": 0.4990114353254917,
          "query_remove_r1": 0.4998299567932445,
          "query_remove_r2": 0.49484424570310237,
          "query_remove_r3": 0.4945767574508117,
          "query_remove_r4": 0.4947832304148664,
          "document_single_r1": 0.34889369584108076,
          "document_single_r2": 0.41647156727545853,
          "document_single_r3": 0.428969201230307,
          "document_single_r4": 0.3777956953014728,
          "document_remove_r1": 0.49537254965472544,
          "document_remove_r2": 0.44686581943077713,
          "document_remove_r3": 0.4722789772563042,
          "document_remove_r4": 0.49295607725849344
        },
        "vidore_v3_finance_en": {
          "full": 0.4425125291456763,
          "query_single_r1": 0.44041829393209525,
          "query_single_r2": 0.43578669666701214,
          "query_single_r3": 0.4339845561675672,
          "query_single_r4": 0.4323589962762356,
          "query_remove_r1": 0.4342721784696504,
          "query_remove_r2": 0.4452844888176998,
          "query_remove_r3": 0.44497089786520155,
          "query_remove_r4": 0.446458312289672,
          "document_single_r1": 0.4275763470349031,
          "document_single_r2": 0.3760691052184383,
          "document_single_r3": 0.3413704214043382,
          "document_single_r4": 0.35635342192014974,
          "document_remove_r1": 0.41937071214053584,
          "document_remove_r2": 0.41616061743353133,
          "document_remove_r3": 0.44263681222846424,
          "document_remove_r4": 0.44014658411105784
        },
        "vidore_v3_finance_fr": {
          "full": 0.2965331040957314,
          "query_single_r1": 0.27662098184952544,
          "query_single_r2": 0.2880246286666099,
          "query_single_r3": 0.29951426481450316,
          "query_single_r4": 0.2931974465009296,
          "query_remove_r1": 0.2955961089656688,
          "query_remove_r2": 0.29829099608222304,
          "query_remove_r3": 0.2943603606400425,
          "query_remove_r4": 0.29648711056936766,
          "document_single_r1": 0.23015071813716165,
          "document_single_r2": 0.2631163676070548,
          "document_single_r3": 0.21635316246025402,
          "document_single_r4": 0.18816848626693375,
          "document_remove_r1": 0.2949116355862104,
          "document_remove_r2": 0.23827088455682527,
          "document_remove_r3": 0.2894215074872876,
          "document_remove_r4": 0.2940049709816538
        },
        "vidore_v3_hr": {
          "full": 0.4382331535043427,
          "query_single_r1": 0.3915372909299546,
          "query_single_r2": 0.4362729308555275,
          "query_single_r3": 0.4450374101301226,
          "query_single_r4": 0.44337909536490144,
          "query_remove_r1": 0.4430972029644387,
          "query_remove_r2": 0.4393960206883824,
          "query_remove_r3": 0.4360604441851509,
          "query_remove_r4": 0.4358268906322156,
          "document_single_r1": 0.283240328972415,
          "document_single_r2": 0.36922766590441825,
          "document_single_r3": 0.3637824332097513,
          "document_single_r4": 0.30067656993075015,
          "document_remove_r1": 0.43844244872549437,
          "document_remove_r2": 0.3909548281835278,
          "document_remove_r3": 0.4119478453411437,
          "document_remove_r4": 0.425592956038567
        }
      },
      "macro_metrics": {
        "full": 0.4536177519691305,
        "query_single_r1": 0.4171161075979359,
        "query_single_r2": 0.44913370580580025,
        "query_single_r3": 0.45673891424500157,
        "query_single_r4": 0.45360178638746296,
        "query_remove_r1": 0.45515979556480435,
        "query_remove_r2": 0.4537062875494182,
        "query_remove_r3": 0.45089433730123984,
        "query_remove_r4": 0.45197370106908097,
        "document_single_r1": 0.3503382037333992,
        "document_single_r2": 0.39432951021642837,
        "document_single_r3": 0.3828024407119724,
        "document_single_r4": 0.3421288324982178,
        "document_remove_r1": 0.45016978949653186,
        "document_remove_r2": 0.40711653013965365,
        "document_remove_r3": 0.43906662338432845,
        "document_remove_r4": 0.4467111067803686
      },
      "readout_rows": [
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.6758185228920659,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.6117406254667916,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.6698912944876593,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.6758575172775252,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.6735836752791128,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6757267760326338,
          "decrease_from_full": 9.174685943214023e-05
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.6744141185026904,
          "decrease_from_full": 0.001404404389375502
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6720055884056002,
          "decrease_from_full": 0.003812934486465691
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6716759375308308,
          "decrease_from_full": 0.004142585361235129
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.5465981407518987,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.5713460036283126,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5672538786765772,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.49102800125288887,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.6750148819226026,
          "decrease_from_full": 0.0008036409694632818
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.5920574860872222,
          "decrease_from_full": 0.0837610368048437
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.6499815214002959,
          "decrease_from_full": 0.02583700149177004
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_computer_science",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.6577867060668974,
          "decrease_from_full": 0.018031816825168523
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.35156307413351495,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.30562499269536214,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.346020079485356,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3596557859512142,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.35273545867966166,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3571270830810047,
          "decrease_from_full": -0.0055640089474897625
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3515005970773261,
          "decrease_from_full": 6.247705618883659e-05
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.34815446722912124,
          "decrease_from_full": 0.0034086069043937073
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.34900061287187034,
          "decrease_from_full": 0.0025624612616446107
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.24424962392086966,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.29686225893303453,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.27852055779107676,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2487387768387176,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.3512855308781133,
          "decrease_from_full": 0.0002775432554016355
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.29905325868590377,
          "decrease_from_full": 0.052509815447611186
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.33934425567441395,
          "decrease_from_full": 0.012218818459101
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_industrial",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.3397027791464007,
          "decrease_from_full": 0.011860294987114273
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.49059208462970305,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4496787675783183,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4874636666093345,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.5012603363075561,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.494631468566912,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4978558187109284,
          "decrease_from_full": -0.007263734081225326
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.48984675575992936,
          "decrease_from_full": 0.0007453288697736871
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.48463753016647526,
          "decrease_from_full": 0.00595455446322779
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.48779647560058553,
          "decrease_from_full": 0.0027956090291175184
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.383523893140483,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.47719655551501616,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.44047219678252053,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4083647085919064,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.49034973135570964,
          "decrease_from_full": 0.000242353273993412
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4529504558666677,
          "decrease_from_full": 0.03764162876303534
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.48944723560719733,
          "decrease_from_full": 0.0011448490225057228
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_pharmaceuticals",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.48614404868850114,
          "decrease_from_full": 0.004448035941201911
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4367094966799013,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4033253108243475,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.43235190092266423,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.43928926079247516,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.43991671510645874,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4377732395008654,
          "decrease_from_full": -0.0010637428209641087
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4360730777639924,
          "decrease_from_full": 0.0006364189159088762
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43238865246751546,
          "decrease_from_full": 0.0043208442123858215
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4337610386432397,
          "decrease_from_full": 0.00294845803666155
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3384728820683817,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3843465576496937,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.42569767414095433,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.36590499988292297,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4366108257088631,
          "decrease_from_full": 9.867097103816169e-05
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.420618890872774,
          "decrease_from_full": 0.01609060580712729
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4174748320795206,
          "decrease_from_full": 0.019234664600380702
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_physics",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4373547319513777,
          "decrease_from_full": -0.0006452352714764187
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4969800506721084,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.45798259750709214,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4972584487522387,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.49931218251904874,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4990114353254917,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4998299567932445,
          "decrease_from_full": -0.0028499061211361143
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.49484424570310237,
          "decrease_from_full": 0.0021358049690060055
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4945767574508117,
          "decrease_from_full": 0.0024032932212966762
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4947832304148664,
          "decrease_from_full": 0.0021968202572419937
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.34889369584108076,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.41647156727545853,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.428969201230307,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3777956953014728,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.49537254965472544,
          "decrease_from_full": 0.0016075010173829396
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.44686581943077713,
          "decrease_from_full": 0.05011423124133124
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4722789772563042,
          "decrease_from_full": 0.024701073415804187
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_energy",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.49295607725849344,
          "decrease_from_full": 0.004023973413614934
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4425125291456763,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.44041829393209525,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.43578669666701214,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4339845561675672,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.4323589962762356,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4342721784696504,
          "decrease_from_full": 0.00824035067602591
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4452844888176998,
          "decrease_from_full": -0.002771959672023483
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.44497089786520155,
          "decrease_from_full": -0.0024583687195252613
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.446458312289672,
          "decrease_from_full": -0.003945783143995685
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4275763470349031,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.3760691052184383,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3413704214043382,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.35635342192014974,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.41937071214053584,
          "decrease_from_full": 0.023141817005140453
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.41616061743353133,
          "decrease_from_full": 0.02635191171214496
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.44263681222846424,
          "decrease_from_full": -0.00012428308278794598
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_en",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.44014658411105784,
          "decrease_from_full": 0.002365945034618455
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.2965331040957314,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.27662098184952544,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2880246286666099,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.29951426481450316,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.2931974465009296,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2955961089656688,
          "decrease_from_full": 0.0009369951300626234
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.29829099608222304,
          "decrease_from_full": -0.001757891986491622
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.2943603606400425,
          "decrease_from_full": 0.002172743455688908
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.29648711056936766,
          "decrease_from_full": 4.599352636375231e-05
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.23015071813716165,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.2631163676070548,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.21635316246025402,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.18816848626693375,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.2949116355862104,
          "decrease_from_full": 0.0016214685095209957
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.23827088455682527,
          "decrease_from_full": 0.058262219538906146
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.2894215074872876,
          "decrease_from_full": 0.007111596608443793
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_finance_fr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.2940049709816538,
          "decrease_from_full": 0.002528133114077624
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4382331535043427,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3915372909299546,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.4362729308555275,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.4450374101301226,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.44337909536490144,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.4430972029644387,
          "decrease_from_full": -0.004864049460095998
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4393960206883824,
          "decrease_from_full": -0.0011628671840396843
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4360604441851509,
          "decrease_from_full": 0.0021727093191918345
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4358268906322156,
          "decrease_from_full": 0.0024062628721271406
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.283240328972415,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.36922766590441825,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3637824332097513,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.30067656993075015,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.43844244872549437,
          "decrease_from_full": -0.00020929522115165078
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.3909548281835278,
          "decrease_from_full": 0.04727832532081494
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.4119478453411437,
          "decrease_from_full": 0.026285308163199017
        },
        {
          "method": "randslot_zero",
          "dataset": "vidore_v3_hr",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.425592956038567,
          "decrease_from_full": 0.012640197465775715
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "both",
          "operation": "full",
          "readout": "all",
          "ndcg_at_5": 0.4536177519691305,
          "decrease_from_full": 0.0
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.4171161075979359,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.44913370580580025,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.45673891424500157,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.45360178638746296,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.45515979556480435,
          "decrease_from_full": -0.0015420435956738365
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.4537062875494182,
          "decrease_from_full": -8.853558028770747e-05
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.45089433730123984,
          "decrease_from_full": 0.0027234146678906668
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "query",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.45197370106908097,
          "decrease_from_full": 0.001644050900049543
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r1",
          "ndcg_at_5": 0.3503382037333992,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r2",
          "ndcg_at_5": 0.39432951021642837,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r3",
          "ndcg_at_5": 0.3828024407119724,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "single",
          "readout": "r4",
          "ndcg_at_5": 0.3421288324982178,
          "decrease_from_full": ""
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r1",
          "ndcg_at_5": 0.45016978949653186,
          "decrease_from_full": 0.0034479624725986535
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r2",
          "ndcg_at_5": 0.40711653013965365,
          "decrease_from_full": 0.04650122182947686
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r3",
          "ndcg_at_5": 0.43906662338432845,
          "decrease_from_full": 0.014551128584802064
        },
        {
          "method": "randslot_zero",
          "dataset": "ViDoRe-V3-macro",
          "side": "document",
          "operation": "remove",
          "readout": "r4",
          "ndcg_at_5": 0.4467111067803686,
          "decrease_from_full": 0.006906645188761884
        }
      ],
      "performance": {
        "method": "randslot_zero",
        "K_q": 4,
        "K_d": 4,
        "ndcg_at_5": 0.4536177519691305,
        "query_ms_median": 107.60259250037052,
        "pages_per_second": 4.021679783826964,
        "peak_gpu_memory_gb": 7.816195487976074
      },
      "timing_details": {
        "device": "NVIDIA A800-SXM4-80GB",
        "torch_version": "2.6.0+cu124",
        "cuda_version": "12.4",
        "dtype": "torch.bfloat16",
        "batch_size": 1,
        "use_kv_cache": true,
        "timing_scope": "host_to_device_and_model_forward",
        "cuda_synchronized": true,
        "timing_samples": 32,
        "warmup_samples": 3,
        "query_sequence_length": 32,
        "query_length_policy": "repeat_short_inputs_then_take_last_tokens; profiling_only",
        "page_size_policy": "resize_to_48x32_merged_visual_tokens; profiling_only",
        "peak_memory_definition": "torch.cuda.max_memory_allocated / 2**30 (GiB)",
        "median_active_query_tokens": 32.0,
        "configured_max_visual_tokens": 1536,
        "median_visual_tokens": 1536.0,
        "query_ms_median": 107.60259250037052,
        "pages_per_second": 4.021679783826964,
        "peak_gpu_memory_gb": 7.816195487976074
      }
    }
  },
  "sources": [
    {
      "method": "zero_feedback",
      "archive": "zero_feedback.tar.gz",
      "archive_sha256": "d2e299236eb56d07663d458d24e1df4df4e2a46b5d120fdd750e0909dd4c3ce8",
      "member": "rlmodels/ziming.gdw/history/zero_feedback/epoch-0-step-922/rand_slot_analysis/zero_feedback/analysis.json",
      "created_at": "2026-09-18T13:05:30.158734+08:00"
    },
    {
      "method": "fixed_random",
      "archive": "fix_norm.tar.gz",
      "archive_sha256": "a87b81ab5dba88951945c70610c71010b333cf3a67a7d4a80166348416cf74b6",
      "member": "rlmodels/ziming.gdw/history/modality_step_frozen_random_norm_fixed/epoch-0-step-922/rand_slot_analysis/fixed_random/analysis.json",
      "created_at": "2026-09-18T13:47:53.146628+08:00"
    },
    {
      "method": "randslot",
      "archive": "randslot.tar.gz",
      "archive_sha256": "d78fad5e25d3f05aa22b3d34c2a2cfc660e51a3c5e4b6bc6d78c75082c9892cc",
      "member": "rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot/analysis.json",
      "created_at": "2026-09-18T14:07:39.685149+08:00"
    },
    {
      "method": "randslot_k6",
      "archive": "randslot.tar.gz",
      "archive_sha256": "d78fad5e25d3f05aa22b3d34c2a2cfc660e51a3c5e4b6bc6d78c75082c9892cc",
      "member": "rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot_k6/analysis.json",
      "created_at": "2026-09-18T14:42:44.373964+08:00"
    },
    {
      "method": "randslot_zero",
      "archive": "randslot.tar.gz",
      "archive_sha256": "d78fad5e25d3f05aa22b3d34c2a2cfc660e51a3c5e4b6bc6d78c75082c9892cc",
      "member": "rlmodels/ziming.gdw/history/random_norm_test/epoch-0-step-922/rand_slot_analysis/randslot_zero/analysis.json",
      "created_at": "2026-09-18T14:16:55.931900+08:00"
    }
  ],
  "comparisons": [
    {
      "method": "randslot",
      "reference": "zero_feedback",
      "delta_ndcg_pp": 1.2707217472687382,
      "query_latency_change": 0.013301294688719212,
      "throughput_change": 0.005025858023137486,
      "datasets_won": 6,
      "datasets_lost": 2
    },
    {
      "method": "randslot",
      "reference": "fixed_random",
      "delta_ndcg_pp": 1.4916892479956811,
      "query_latency_change": 0.03951861506579335,
      "throughput_change": -0.00972178356646658,
      "datasets_won": 8,
      "datasets_lost": 0
    },
    {
      "method": "randslot_zero",
      "reference": "randslot",
      "delta_ndcg_pp": 0.09986770631760233,
      "query_latency_change": -0.021103325703883402,
      "throughput_change": 0.0029470805356242025,
      "datasets_won": 6,
      "datasets_lost": 2
    },
    {
      "method": "randslot_k6",
      "reference": "randslot",
      "delta_ndcg_pp": 0.5688554614040997,
      "query_latency_change": 0.47447728517694476,
      "throughput_change": -0.17925356798029546,
      "datasets_won": 8,
      "datasets_lost": 0
    }
  ],
  "datasets": [
    {
      "dataset": "vidore_v3_computer_science",
      "queries": 1290,
      "pages": 1360,
      "judged_queries": 1290,
      "zero_feedback": 0.650900152746403,
      "fixed_random": 0.6443825780579414,
      "randslot": 0.6720103182728502,
      "randslot_zero": 0.6758185228920659,
      "randslot_k6": 0.6736625379760255
    },
    {
      "dataset": "vidore_v3_industrial",
      "queries": 1698,
      "pages": 5244,
      "judged_queries": 1698,
      "zero_feedback": 0.324802864714098,
      "fixed_random": 0.3364115435030829,
      "randslot": 0.35100663674795635,
      "randslot_zero": 0.35156307413351495,
      "randslot_k6": 0.35806690632958466
    },
    {
      "dataset": "vidore_v3_pharmaceuticals",
      "queries": 2184,
      "pages": 2313,
      "judged_queries": 2184,
      "zero_feedback": 0.4953420657739739,
      "fixed_random": 0.4760776851335553,
      "randslot": 0.48910073143341987,
      "randslot_zero": 0.49059208462970305,
      "randslot_k6": 0.49348867672995606
    },
    {
      "dataset": "vidore_v3_physics",
      "queries": 1812,
      "pages": 1674,
      "judged_queries": 1812,
      "zero_feedback": 0.42097216708203095,
      "fixed_random": 0.43763207842375246,
      "randslot": 0.44052086798823503,
      "randslot_zero": 0.4367094966799013,
      "randslot_k6": 0.446045568328585
    },
    {
      "dataset": "vidore_v3_energy",
      "queries": 1848,
      "pages": 2225,
      "judged_queries": 1848,
      "zero_feedback": 0.4857929790114508,
      "fixed_random": 0.47832391740159735,
      "randslot": 0.49668770653476874,
      "randslot_zero": 0.4969800506721084,
      "randslot_k6": 0.5029016977142213
    },
    {
      "dataset": "vidore_v3_finance_en",
      "queries": 1854,
      "pages": 2942,
      "judged_queries": 1854,
      "zero_feedback": 0.4209135812036073,
      "fixed_random": 0.4176201144746952,
      "randslot": 0.4368213887948012,
      "randslot_zero": 0.4425125291456763,
      "randslot_k6": 0.44937152126138263
    },
    {
      "dataset": "vidore_v3_finance_fr",
      "queries": 1920,
      "pages": 2384,
      "judged_queries": 1920,
      "zero_feedback": 0.30387908034299504,
      "fixed_random": 0.2840317755358351,
      "randslot": 0.2970652319897107,
      "randslot_zero": 0.2965331040957314,
      "randslot_k6": 0.29765950685606657
    },
    {
      "dataset": "vidore_v3_hr",
      "queries": 1908,
      "pages": 1110,
      "judged_queries": 1908,
      "zero_feedback": 0.41669196859157764,
      "fixed_random": 0.4271377668775217,
      "randslot": 0.4377397174858938,
      "randslot_zero": 0.4382331535043427,
      "randslot_k6": 0.44526462096414193
    }
  ],
  "readouts": [
    {
      "method": "zero_feedback",
      "side": "query",
      "readout": "r1",
      "full": 0.4399118574332671,
      "single_ndcg": 0.399722133338932,
      "removed_ndcg": 0.4432736800361856,
      "delta_remove_pp": -0.3361822602918507,
      "worsened_datasets_after_remove": 0,
      "improved_datasets_after_remove": 8
    },
    {
      "method": "zero_feedback",
      "side": "query",
      "readout": "r2",
      "full": 0.4399118574332671,
      "single_ndcg": 0.42812258651004514,
      "removed_ndcg": 0.4416203740357841,
      "delta_remove_pp": -0.1708516602516974,
      "worsened_datasets_after_remove": 0,
      "improved_datasets_after_remove": 8
    },
    {
      "method": "zero_feedback",
      "side": "query",
      "readout": "r3",
      "full": 0.4399118574332671,
      "single_ndcg": 0.4428525560818411,
      "removed_ndcg": 0.43629740387365645,
      "delta_remove_pp": 0.3614453559610653,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "zero_feedback",
      "side": "query",
      "readout": "r4",
      "full": 0.4399118574332671,
      "single_ndcg": 0.44941774410145907,
      "removed_ndcg": 0.43357126225859716,
      "delta_remove_pp": 0.634059517466995,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "zero_feedback",
      "side": "document",
      "readout": "r1",
      "full": 0.4399118574332671,
      "single_ndcg": 0.40258968813634044,
      "removed_ndcg": 0.41278145425960444,
      "delta_remove_pp": 2.7130403173662665,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "zero_feedback",
      "side": "document",
      "readout": "r2",
      "full": 0.4399118574332671,
      "single_ndcg": 0.38323947155522053,
      "removed_ndcg": 0.42769802518084804,
      "delta_remove_pp": 1.2213832252419066,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "zero_feedback",
      "side": "document",
      "readout": "r3",
      "full": 0.4399118574332671,
      "single_ndcg": 0.3643051134869132,
      "removed_ndcg": 0.4295298527718475,
      "delta_remove_pp": 1.0382004661419586,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "zero_feedback",
      "side": "document",
      "readout": "r4",
      "full": 0.4399118574332671,
      "single_ndcg": 0.3332382062032735,
      "removed_ndcg": 0.43847080846453224,
      "delta_remove_pp": 0.14410489687348704,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "fixed_random",
      "side": "query",
      "readout": "r1",
      "full": 0.4377021824259977,
      "single_ndcg": 0.4085295937929516,
      "removed_ndcg": 0.43870533143410445,
      "delta_remove_pp": -0.1003149008106774,
      "worsened_datasets_after_remove": 2,
      "improved_datasets_after_remove": 6
    },
    {
      "method": "fixed_random",
      "side": "query",
      "readout": "r2",
      "full": 0.4377021824259977,
      "single_ndcg": 0.4226200618169793,
      "removed_ndcg": 0.43909827135146856,
      "delta_remove_pp": -0.13960889254708841,
      "worsened_datasets_after_remove": 1,
      "improved_datasets_after_remove": 7
    },
    {
      "method": "fixed_random",
      "side": "query",
      "readout": "r3",
      "full": 0.4377021824259977,
      "single_ndcg": 0.438389574778533,
      "removed_ndcg": 0.4354253775368806,
      "delta_remove_pp": 0.2276804889117079,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "fixed_random",
      "side": "query",
      "readout": "r4",
      "full": 0.4377021824259977,
      "single_ndcg": 0.43899168340032346,
      "removed_ndcg": 0.4327720993881711,
      "delta_remove_pp": 0.4930083037826549,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "fixed_random",
      "side": "document",
      "readout": "r1",
      "full": 0.4377021824259977,
      "single_ndcg": 0.19995980014496345,
      "removed_ndcg": 0.4376976796426127,
      "delta_remove_pp": 0.00045027833849853316,
      "worsened_datasets_after_remove": 3,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "fixed_random",
      "side": "document",
      "readout": "r2",
      "full": 0.4377021824259977,
      "single_ndcg": 0.36072116326794135,
      "removed_ndcg": 0.4329517971243548,
      "delta_remove_pp": 0.4750385301642901,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "fixed_random",
      "side": "document",
      "readout": "r3",
      "full": 0.4377021824259977,
      "single_ndcg": 0.3873885441730072,
      "removed_ndcg": 0.41700295348937705,
      "delta_remove_pp": 2.0699228936620626,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "fixed_random",
      "side": "document",
      "readout": "r4",
      "full": 0.4377021824259977,
      "single_ndcg": 0.40599580127578627,
      "removed_ndcg": 0.40218502318467125,
      "delta_remove_pp": 3.551715924132642,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot",
      "side": "query",
      "readout": "r1",
      "full": 0.4526190749059545,
      "single_ndcg": 0.4142184714216716,
      "removed_ndcg": 0.45480953484465364,
      "delta_remove_pp": -0.2190459938699152,
      "worsened_datasets_after_remove": 1,
      "improved_datasets_after_remove": 7
    },
    {
      "method": "randslot",
      "side": "query",
      "readout": "r2",
      "full": 0.4526190749059545,
      "single_ndcg": 0.44915696059137705,
      "removed_ndcg": 0.452675784691713,
      "delta_remove_pp": -0.005670978575850194,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "randslot",
      "side": "query",
      "readout": "r3",
      "full": 0.4526190749059545,
      "single_ndcg": 0.4542199021320068,
      "removed_ndcg": 0.4504706929485313,
      "delta_remove_pp": 0.21483819574231733,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot",
      "side": "query",
      "readout": "r4",
      "full": 0.4526190749059545,
      "single_ndcg": 0.4527101108221513,
      "removed_ndcg": 0.4508959892455784,
      "delta_remove_pp": 0.17230856603761002,
      "worsened_datasets_after_remove": 6,
      "improved_datasets_after_remove": 2
    },
    {
      "method": "randslot",
      "side": "document",
      "readout": "r1",
      "full": 0.4526190749059545,
      "single_ndcg": 0.34960991633497507,
      "removed_ndcg": 0.4493224734158041,
      "delta_remove_pp": 0.3296601490150375,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot",
      "side": "document",
      "readout": "r2",
      "full": 0.4526190749059545,
      "single_ndcg": 0.3892165224235066,
      "removed_ndcg": 0.4038678990013642,
      "delta_remove_pp": 4.875117590459027,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot",
      "side": "document",
      "readout": "r3",
      "full": 0.4526190749059545,
      "single_ndcg": 0.37728572702741453,
      "removed_ndcg": 0.43373211155275304,
      "delta_remove_pp": 1.8886963353201447,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot",
      "side": "document",
      "readout": "r4",
      "full": 0.4526190749059545,
      "single_ndcg": 0.33966361685755936,
      "removed_ndcg": 0.44575978304962716,
      "delta_remove_pp": 0.6859291856327332,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot_zero",
      "side": "query",
      "readout": "r1",
      "full": 0.4536177519691305,
      "single_ndcg": 0.4171161075979359,
      "removed_ndcg": 0.45515979556480435,
      "delta_remove_pp": -0.15420435956738365,
      "worsened_datasets_after_remove": 3,
      "improved_datasets_after_remove": 5
    },
    {
      "method": "randslot_zero",
      "side": "query",
      "readout": "r2",
      "full": 0.4536177519691305,
      "single_ndcg": 0.44913370580580025,
      "removed_ndcg": 0.4537062875494182,
      "delta_remove_pp": -0.008853558028770747,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "randslot_zero",
      "side": "query",
      "readout": "r3",
      "full": 0.4536177519691305,
      "single_ndcg": 0.45673891424500157,
      "removed_ndcg": 0.45089433730123984,
      "delta_remove_pp": 0.2723414667890667,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_zero",
      "side": "query",
      "readout": "r4",
      "full": 0.4536177519691305,
      "single_ndcg": 0.45360178638746296,
      "removed_ndcg": 0.45197370106908097,
      "delta_remove_pp": 0.1644050900049543,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_zero",
      "side": "document",
      "readout": "r1",
      "full": 0.4536177519691305,
      "single_ndcg": 0.3503382037333992,
      "removed_ndcg": 0.45016978949653186,
      "delta_remove_pp": 0.34479624725986535,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_zero",
      "side": "document",
      "readout": "r2",
      "full": 0.4536177519691305,
      "single_ndcg": 0.39432951021642837,
      "removed_ndcg": 0.40711653013965365,
      "delta_remove_pp": 4.650122182947686,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot_zero",
      "side": "document",
      "readout": "r3",
      "full": 0.4536177519691305,
      "single_ndcg": 0.3828024407119724,
      "removed_ndcg": 0.43906662338432845,
      "delta_remove_pp": 1.4551128584802064,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_zero",
      "side": "document",
      "readout": "r4",
      "full": 0.4536177519691305,
      "single_ndcg": 0.3421288324982178,
      "removed_ndcg": 0.4467111067803686,
      "delta_remove_pp": 0.6906645188761884,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r1",
      "full": 0.4583076295199955,
      "single_ndcg": 0.4165441183830786,
      "removed_ndcg": 0.4579513241630766,
      "delta_remove_pp": 0.035630535691888454,
      "worsened_datasets_after_remove": 4,
      "improved_datasets_after_remove": 4
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r2",
      "full": 0.4583076295199955,
      "single_ndcg": 0.45270030444678216,
      "removed_ndcg": 0.4582358933915499,
      "delta_remove_pp": 0.007173612844557642,
      "worsened_datasets_after_remove": 4,
      "improved_datasets_after_remove": 4
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r3",
      "full": 0.4583076295199955,
      "single_ndcg": 0.45663307976071865,
      "removed_ndcg": 0.4576717359994672,
      "delta_remove_pp": 0.06358935205282856,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r4",
      "full": 0.4583076295199955,
      "single_ndcg": 0.45514618440811594,
      "removed_ndcg": 0.45773574918872206,
      "delta_remove_pp": 0.05718803312734222,
      "worsened_datasets_after_remove": 6,
      "improved_datasets_after_remove": 2
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r5",
      "full": 0.4583076295199955,
      "single_ndcg": 0.4557890953816982,
      "removed_ndcg": 0.45756992366140364,
      "delta_remove_pp": 0.07377058585918417,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "randslot_k6",
      "side": "query",
      "readout": "r6",
      "full": 0.4583076295199955,
      "single_ndcg": 0.4572533906767085,
      "removed_ndcg": 0.45749239051383284,
      "delta_remove_pp": 0.08152390061626491,
      "worsened_datasets_after_remove": 7,
      "improved_datasets_after_remove": 1
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r1",
      "full": 0.4583076295199955,
      "single_ndcg": 0.35098280028886325,
      "removed_ndcg": 0.4566605102052557,
      "delta_remove_pp": 0.16471193147397645,
      "worsened_datasets_after_remove": 6,
      "improved_datasets_after_remove": 2
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r2",
      "full": 0.4583076295199955,
      "single_ndcg": 0.39182648075558296,
      "removed_ndcg": 0.422958890966452,
      "delta_remove_pp": 3.534873855354348,
      "worsened_datasets_after_remove": 8,
      "improved_datasets_after_remove": 0
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r3",
      "full": 0.4583076295199955,
      "single_ndcg": 0.38188107292963863,
      "removed_ndcg": 0.44915269415760195,
      "delta_remove_pp": 0.9154935362393535,
      "worsened_datasets_after_remove": 6,
      "improved_datasets_after_remove": 2
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r4",
      "full": 0.4583076295199955,
      "single_ndcg": 0.3406639284029403,
      "removed_ndcg": 0.4582565317178712,
      "delta_remove_pp": 0.0051097802124311364,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r5",
      "full": 0.4583076295199955,
      "single_ndcg": 0.382448437382493,
      "removed_ndcg": 0.4573450283369265,
      "delta_remove_pp": 0.09626011830690118,
      "worsened_datasets_after_remove": 6,
      "improved_datasets_after_remove": 2
    },
    {
      "method": "randslot_k6",
      "side": "document",
      "readout": "r6",
      "full": 0.4583076295199955,
      "single_ndcg": 0.40988749283222614,
      "removed_ndcg": 0.4578657966932952,
      "delta_remove_pp": 0.04418328267002947,
      "worsened_datasets_after_remove": 5,
      "improved_datasets_after_remove": 3
    }
  ]
}


==> anc/data/results_20260913.json <==
{
  "date": "2026-09-16",
  "source": {
    "kind": "user_provided_screenshot_and_method_confirmation",
    "filename": "截屏2026-09-10 上午11.02.53.png",
    "note": "latest Fixed-Random score replaces invalid fixed-feedback interpretation of historical 0.612; scores have not been independently recomputed Supplemented on 2026-09-13 with author-provided 4B Zero and RS-Z results; original reported version averages retained. Supplemented on 2026-09-16 with the confirmed modality-specific learned-feedback 4B control. Corrected 3B Learned-Feedback on 2026-09-16 following author confirmation: separate query and document tables, three learned vectors per side; scores unchanged. Supplemented on 2026-09-16 with the author-provided 4B Fixed-Random result; prior scores retained."
  },
  "methods": {
    "R": {
      "experiment": "random_norm",
      "training": "fresh independent normalized random feedback",
      "inference": "fresh normalized random feedback",
      "scores": {
        "VM": 0.61,
        "V3": 0.454,
        "V2": 0.53,
        "V1": 0.847
      },
      "paper_name": "RandSlot",
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      }
    },
    "Z": {
      "experiment": "zero_feedback",
      "training": "zero feedback",
      "inference": "zero feedback",
      "scores": {
        "VM": 0.595,
        "V3": 0.439,
        "V2": 0.51,
        "V1": 0.836
      },
      "paper_name": "Zero",
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      }
    },
    "F": {
      "experiment": "random_norm-freeze",
      "training": "six fixed random unit vectors, three per side",
      "inference": "same fixed feedback table",
      "scores": {
        "VM": 0.584,
        "V3": 0.438,
        "V2": 0.485,
        "V1": 0.828
      },
      "paper_name": "Fixed-Random",
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      }
    },
    "L": {
      "experiment": "step_norm",
      "paper_name": "Learned-Feedback (Separate)",
      "training": "separate trainable feedback tables for query and document; three vectors per side at the default budget; distinct vectors by appended position; normalize on use; encoder and feedback parameters trained",
      "inference": "reuse the learned modality-specific feedback tables, normalized on use",
      "scores": {
        "VM": 0.594,
        "V3": 0.429,
        "V2": 0.513,
        "V1": 0.84
      },
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      },
      "distinct_feedback_parameter_vectors": 6,
      "sharing": "separate_by_modality_and_position; shared_across_samples",
      "source": {
        "kind": "user_provided_screenshot_and_method_confirmation",
        "date": "2026-09-10",
        "filename": "截屏2026-09-10 下午7.16.38.png",
        "note": "Scores transcribed from the original screenshot and unchanged. Author corrected the method definition on 2026-09-16: query and document each learn three separate feedback vectors, six in total. The original experiment identifier is retained; this does not replace the distinct historical modality_step_shared_norm result.",
        "method_confirmation_date": "2026-09-16"
      }
    },
    "DF": {
      "experiment": "direct-feedback",
      "paper_name": "Direct-Feedback",
      "training": "reinsert the latest normalized retrieval vector as the next continuous input at each step; retain gradients through reinsertion",
      "inference": "reinsert the latest normalized retrieval vector: e_t <- r_t for t=1,...,K-1",
      "scores": {
        "VM": 0.59,
        "V3": 0.421,
        "V2": 0.52,
        "V1": 0.828
      },
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      },
      "training_settings_match": "author confirmed same training settings and four outputs per side as RandSlot",
      "feedback_normalization": "L2-normalized retrieval output",
      "subsequent_feedback_selection": "latest readout at each step",
      "feedback_gradient_policy": "no detach or stop-gradient",
      "source": {
        "kind": "user_provided_screenshot_and_method_confirmation",
        "date": "2026-09-10",
        "filename": "codex-clipboard-77d2fe1f-030a-4401-9adf-10b1432ee58c.png",
        "note": "Author confirms stepwise reinsertion of the latest readout: e_t <- r_t for t=1,...,K-1, with matched training settings and four query and four document retrieval outputs. Scores transcribed, not independently rerun. Do not equate this internal control with full CausalEmbed.",
        "implementation_confirmation": {
          "date": "2026-09-17",
          "source": "author-provided implementation record",
          "gradient_policy": "gradients retained through reinsertion"
        }
      }
    }
  },
  "tasks": [
    {
      "version": "V3",
      "name": "HR",
      "R": 0.441,
      "Z": 0.417,
      "F": 0.425,
      "L": 0.422,
      "DF": 0.408
    },
    {
      "version": "V3",
      "name": "Fin-E",
      "R": 0.44,
      "Z": 0.42,
      "F": 0.419,
      "L": 0.373,
      "DF": 0.414
    },
    {
      "version": "V3",
      "name": "Ind.",
      "R": 0.353,
      "Z": 0.327,
      "F": 0.337,
      "L": 0.319,
      "DF": 0.3
    },
    {
      "version": "V3",
      "name": "Phar.",
      "R": 0.491,
      "Z": 0.494,
      "F": 0.474,
      "L": 0.503,
      "DF": 0.484
    },
    {
      "version": "V3",
      "name": "C.S.",
      "R": 0.673,
      "Z": 0.651,
      "F": 0.645,
      "L": 0.642,
      "DF": 0.621
    },
    {
      "version": "V3",
      "name": "Ener.",
      "R": 0.498,
      "Z": 0.485,
      "F": 0.48,
      "L": 0.483,
      "DF": 0.457
    },
    {
      "version": "V3",
      "name": "Phys.",
      "R": 0.436,
      "Z": 0.418,
      "F": 0.436,
      "L": 0.42,
      "DF": 0.4
    },
    {
      "version": "V3",
      "name": "Fin-F",
      "R": 0.298,
      "Z": 0.304,
      "F": 0.284,
      "L": 0.27,
      "DF": 0.282
    },
    {
      "version": "V2",
      "name": "ESG",
      "R": 0.489,
      "Z": 0.481,
      "F": 0.445,
      "L": 0.439,
      "DF": 0.463
    },
    {
      "version": "V2",
      "name": "Bio",
      "R": 0.539,
      "Z": 0.539,
      "F": 0.516,
      "L": 0.528,
      "DF": 0.531
    },
    {
      "version": "V2",
      "name": "Econ",
      "R": 0.556,
      "Z": 0.517,
      "F": 0.528,
      "L": 0.543,
      "DF": 0.53
    },
    {
      "version": "V2",
      "name": "ESG-H",
      "R": 0.536,
      "Z": 0.503,
      "F": 0.452,
      "L": 0.544,
      "DF": 0.558
    },
    {
      "version": "V1",
      "name": "Arxiv",
      "R": 0.854,
      "Z": 0.849,
      "F": 0.848,
      "L": 0.85,
      "DF": 0.842
    },
    {
      "version": "V1",
      "name": "Doc",
      "R": 0.573,
      "Z": 0.56,
      "F": 0.567,
      "L": 0.584,
      "DF": 0.579
    },
    {
      "version": "V1",
      "name": "Info",
      "R": 0.883,
      "Z": 0.868,
      "F": 0.854,
      "L": 0.852,
      "DF": 0.863
    },
    {
      "version": "V1",
      "name": "TabF",
      "R": 0.91,
      "Z": 0.891,
      "F": 0.895,
      "L": 0.876,
      "DF": 0.871
    },
    {
      "version": "V1",
      "name": "TatD",
      "R": 0.695,
      "Z": 0.69,
      "F": 0.698,
      "L": 0.681,
      "DF": 0.674
    },
    {
      "version": "V1",
      "name": "Shift",
      "R": 0.761,
      "Z": 0.732,
      "F": 0.705,
      "L": 0.778,
      "DF": 0.705
    },
    {
      "version": "V1",
      "name": "Syn-AI",
      "R": 0.965,
      "Z": 0.97,
      "F": 0.936,
      "L": 0.951,
      "DF": 0.956
    },
    {
      "version": "V1",
      "name": "Syn-En",
      "R": 0.935,
      "Z": 0.913,
      "F": 0.908,
      "L": 0.923,
      "DF": 0.911
    },
    {
      "version": "V1",
      "name": "Syn-GR",
      "R": 0.94,
      "Z": 0.943,
      "F": 0.928,
      "L": 0.945,
      "DF": 0.919
    },
    {
      "version": "V1",
      "name": "Syn-HI",
      "R": 0.95,
      "Z": 0.946,
      "F": 0.941,
      "L": 0.96,
      "DF": 0.955
    }
  ],
  "comparisons": {
    "R_minus_Z": {
      "wins": 17,
      "ties": 1,
      "losses": 4,
      "reported_score_deltas": {
        "VM": 0.015,
        "V3": 0.015,
        "V2": 0.02,
        "V1": 0.011
      },
      "relative_VM_improvement_percent": 2.521
    },
    "R_minus_F": {
      "wins": 20,
      "ties": 1,
      "losses": 1
    },
    "R_minus_L": {
      "wins": 16,
      "ties": 0,
      "losses": 6,
      "reported_score_deltas": {
        "VM": 0.016,
        "V3": 0.025,
        "V2": 0.017,
        "V1": 0.007
      },
      "interpretation": "Comparison with modality-specific trainable feedback tables at the same output budget."
    },
    "R_minus_DF": {
      "wins": 19,
      "ties": 0,
      "losses": 3,
      "reported_score_deltas": {
        "VM": 0.02,
        "V3": 0.033,
        "V2": 0.01,
        "V1": 0.019
      },
      "interpretation": "Matched-backbone comparison at four outputs per side with reinsertion of the latest L2-normalized readout and gradients retained through the feedback path. Does not by itself isolate semantic content, prove redundancy or establish superiority to the complete CausalEmbed system."
    }
  },
  "historical": {
    "invalid_fixed_VM": 0.612,
    "reason": "author confirmed prior code did not supply true fixed random feedback; do not relabel as zero training",
    "RNZ": {
      "scores": {
        "VM": 0.61,
        "V3": 0.454,
        "V2": 0.529,
        "V1": 0.846
      },
      "status": "Existing experiment confirmed completed by author and included in Table 4; original source retained here for provenance; run metadata archived separately.",
      "tasks": [
        {
          "name": "HR",
          "score": 0.441
        },
        {
          "name": "Fin-E",
          "score": 0.442
        },
        {
          "name": "Ind.",
          "score": 0.35
        },
        {
          "name": "Phar.",
          "score": 0.49
        },
        {
          "name": "C.S.",
          "score": 0.675
        },
        {
          "name": "Ener.",
          "score": 0.498
        },
        {
          "name": "Phys.",
          "score": 0.436
        },
        {
          "name": "Fin-F",
          "score": 0.297
        },
        {
          "name": "ESG",
          "score": 0.496
        },
        {
          "name": "Bio",
          "score": 0.537
        },
        {
          "name": "Econ",
          "score": 0.549
        },
        {
          "name": "ESG-H",
          "score": 0.534
        },
        {
          "name": "Arxiv",
          "score": 0.851
        },
        {
          "name": "Doc",
          "score": 0.578
        },
        {
          "name": "Info",
          "score": 0.887
        },
        {
          "name": "TabF",
          "score": 0.909
        },
        {
          "name": "TatD",
          "score": 0.697
        },
        {
          "name": "Shift",
          "score": 0.768
        },
        {
          "name": "Syn-AI",
          "score": 0.947
        },
        {
          "name": "Syn-En",
          "score": 0.935
        },
        {
          "name": "Syn-GR",
          "score": 0.935
        },
        {
          "name": "Syn-HI",
          "score": 0.95
        }
      ]
    },
    "learned6": {
      "scores": {
        "VM": 0.547,
        "V3": 0.383,
        "V2": 0.467,
        "V1": 0.792
      },
      "status": "Historical modality-specific candidate; actual parameter updates and run mapping pending. Distinct from the current Learned-Feedback (L) run, also confirmed to use modality-specific tables; do not substitute this historical 0.547 score for L=0.594.",
      "paper_name": "Modality-specific learned feedback (historical)",
      "output_budget": {
        "query": 4,
        "document": 4
      },
      "feedback_positions": {
        "query": 3,
        "document": 3
      },
      "experiment": "modality_step_shared_norm"
    }
  },
  "additional_backbones": {
    "Qwen3_VL_4B": {
      "backbone": "Qwen3-VL-4B",
      "experiment": "random_norm-4B",
      "source": {
        "kind": "user_provided_screenshot",
        "date": "2026-09-10",
        "filename": "codex-clipboard-3081dd49-7b79-45c2-a944-4b5b836b969f.png",
        "note": "Transcribed author-reported scores; not independently rerun. The author confirmed aligned training hyperparameters, 2,560-dimensional last-layer outputs without projection, and final-checkpoint evaluation after one epoch / 923 steps. Exact model revisions and checkpoint file paths are not specified."
      },
      "scores": {
        "VM": 0.618,
        "V3": 0.461,
        "V2": 0.535,
        "V1": 0.859
      },
      "tasks": [
        {
          "version": "V3",
          "name": "HR",
          "R": 0.446,
          "Z": 0.439,
          "RNZ": 0.448,
          "L_sep": 0.426,
          "F": 0.431
        },
        {
          "version": "V3",
          "name": "Fin-E",
          "R": 0.449,
          "Z": 0.458,
          "RNZ": 0.444,
          "L_sep": 0.4,
          "F": 0.402
        },
        {
          "version": "V3",
          "name": "Ind.",
          "R": 0.352,
          "Z": 0.32,
          "RNZ": 0.347,
          "L_sep": 0.332,
          "F": 0.347
        },
        {
          "version": "V3",
          "name": "Phar.",
          "R": 0.512,
          "Z": 0.529,
          "RNZ": 0.509,
          "L_sep": 0.514,
          "F": 0.515
        },
        {
          "version": "V3",
          "name": "C.S.",
          "R": 0.708,
          "Z": 0.662,
          "RNZ": 0.705,
          "L_sep": 0.692,
          "F": 0.701
        },
        {
          "version": "V3",
          "name": "Ener.",
          "R": 0.499,
          "Z": 0.488,
          "RNZ": 0.492,
          "L_sep": 0.479,
          "F": 0.499
        },
        {
          "version": "V3",
          "name": "Phys.",
          "R": 0.448,
          "Z": 0.436,
          "RNZ": 0.446,
          "L_sep": 0.437,
          "F": 0.435
        },
        {
          "version": "V3",
          "name": "Fin-F",
          "R": 0.271,
          "Z": 0.279,
          "RNZ": 0.269,
          "L_sep": 0.274,
          "F": 0.278
        },
        {
          "version": "V2",
          "name": "ESG",
          "R": 0.51,
          "Z": 0.526,
          "RNZ": 0.514,
          "L_sep": 0.472,
          "F": 0.487
        },
        {
          "version": "V2",
          "name": "Bio",
          "R": 0.56,
          "Z": 0.557,
          "RNZ": 0.561,
          "L_sep": 0.56,
          "F": 0.566
        },
        {
          "version": "V2",
          "name": "Econ",
          "R": 0.584,
          "Z": 0.558,
          "RNZ": 0.584,
          "L_sep": 0.569,
          "F": 0.595
        },
        {
          "version": "V2",
          "name": "ESG-H",
          "R": 0.488,
          "Z": 0.51,
          "RNZ": 0.459,
          "L_sep": 0.472,
          "F": 0.436
        },
        {
          "version": "V1",
          "name": "Arxiv",
          "R": 0.867,
          "Z": 0.874,
          "RNZ": 0.867,
          "L_sep": 0.873,
          "F": 0.868
        },
        {
          "version": "V1",
          "name": "Doc",
          "R": 0.615,
          "Z": 0.623,
          "RNZ": 0.615,
          "L_sep": 0.614,
          "F": 0.622
        },
        {
          "version": "V1",
          "name": "Info",
          "R": 0.897,
          "Z": 0.9,
          "RNZ": 0.897,
          "L_sep": 0.883,
          "F": 0.888
        },
        {
          "version": "V1",
          "name": "TabF",
          "R": 0.924,
          "Z": 0.907,
          "RNZ": 0.927,
          "L_sep": 0.927,
          "F": 0.925
        },
        {
          "version": "V1",
          "name": "TatD",
          "R": 0.715,
          "Z": 0.714,
          "RNZ": 0.715,
          "L_sep": 0.705,
          "F": 0.702
        },
        {
          "version": "V1",
          "name": "Shift",
          "R": 0.784,
          "Z": 0.787,
          "RNZ": 0.79,
          "L_sep": 0.8,
          "F": 0.795
        },
        {
          "version": "V1",
          "name": "Syn-AI",
          "R": 0.965,
          "Z": 0.969,
          "RNZ": 0.965,
          "L_sep": 0.965,
          "F": 0.962
        },
        {
          "version": "V1",
          "name": "Syn-En",
          "R": 0.941,
          "Z": 0.932,
          "RNZ": 0.943,
          "L_sep": 0.936,
          "F": 0.935
        },
        {
          "version": "V1",
          "name": "Syn-GR",
          "R": 0.923,
          "Z": 0.926,
          "RNZ": 0.925,
          "L_sep": 0.908,
          "F": 0.908
        },
        {
          "version": "V1",
          "name": "Syn-HI",
          "R": 0.963,
          "Z": 0.965,
          "RNZ": 0.97,
          "L_sep": 0.964,
          "F": 0.961
        }
      ],
      "comparison_to_3B_R": {
        "wins": 17,
        "ties": 1,
        "losses": 4,
        "reported_score_deltas": {
          "VM": 0.008,
          "V3": 0.007,
          "V2": 0.005,
          "V1": 0.012
        },
        "interpretation": "Descriptive across-backbone comparison, not isolation of feedback policy or parameter scale."
      },
      "status": "R, Zero, Fixed-Random, separate learned feedback, and RS-Z author-reported results available; exact run metadata pending archival",
      "paper_name": "RandSlot",
      "feedback_comparison_source": {
        "kind": "user_provided_screenshot",
        "date": "2026-09-13",
        "filename": "codex-clipboard-114cde79-6896-47d0-8a76-2d1ca21f2ed3.png",
        "note": "Version averages and VM transcribed exactly; not recomputed from rounded subtasks."
      },
      "methods": {
        "R": {
          "experiment": "random_norm-4B",
          "training": "fresh normalized random feedback",
          "inference": "fresh normalized random feedback",
          "scores": {
            "V3": 0.461,
            "V2": 0.535,
            "V1": 0.859,
            "VM": 0.618
          },
          "output_budget": {
            "query": 4,
            "document": 4
          }
        },
        "Z": {
          "experiment": "zero_feedback-4B",
          "training": "zero feedback",
          "inference": "zero feedback",
          "scores": {
            "V3": 0.451,
            "V2": 0.538,
            "V1": 0.859,
            "VM": 0.616
          },
          "output_budget": {
            "query": 4,
            "document": 4
          }
        },
        "RNZ": {
          "experiment": "random_norm-4B-zero-inf",
          "training": "fresh normalized random feedback",
          "inference": "zero feedback",
          "scores": {
            "V3": 0.458,
            "V2": 0.53,
            "V1": 0.861,
            "VM": 0.616
          },
          "output_budget": {
            "query": 4,
            "document": 4
          }
        },
        "L_sep": {
          "experiment": "modality_step_shared_norm_qwen3_vl_4b",
          "paper_name": "Learned-Feedback (Separate)",
          "training": "separate trainable query and document feedback tables indexed by appended position; normalize on use; encoder and feedback parameters trained",
          "inference": "reuse the learned modality-specific feedback tables, normalized on use",
          "scores": {
            "V3": 0.444,
            "V2": 0.518,
            "V1": 0.858,
            "VM": 0.607
          },
          "output_budget": {
            "query": 4,
            "document": 4
          },
          "feedback_positions": {
            "query": 3,
            "document": 3
          },
          "distinct_feedback_parameter_vectors": 6,
          "sharing": "separate_by_modality_and_position; shared_across_samples",
          "source": {
            "kind": "user_provided_screenshot_and_method_confirmation",
            "date": "2026-09-16",
            "filename": "codex-clipboard-94248455-3610-4a81-9378-167ec7e400cc.png",
            "confirmation": "Query and document each have three learned feedback vectors; six trainable vectors in total.",
            "note": "Version averages and VM are transcribed as reported, not recomputed from rounded subtasks."
          }
        },
        "F": {
          "experiment": "modality_step_frozen_random_norm_qwen3_vl_4b",
          "paper_name": "Fixed-Random",
          "training": "separate query and document tables, three random unit vectors per side; initialized once and fixed throughout training; encoder adaptation parameters trained",
          "inference": "reuse the same fixed modality- and position-specific feedback tables",
          "scores": {
            "V3": 0.451,
            "V2": 0.521,
            "V1": 0.857,
            "VM": 0.61
          },
          "output_budget": {
            "query": 4,
            "document": 4
          },
          "feedback_positions": {
            "query": 3,
            "document": 3
          },
          "distinct_feedback_vectors": 6,
          "trainable_feedback_parameter_vectors": 0,
          "sharing": "separate_by_modality_and_position; shared_across_samples",
          "source": {
            "kind": "user_provided_screenshot",
            "date": "2026-09-16",
            "filename": "codex-clipboard-5eea0f68-f812-48db-b29e-0492c1efa0f5.png",
            "note": "Scores transcribed exactly as reported, including version averages and VM. Feedback definition follows the established Fixed-Random control; the backbone encoder is trained."
          }
        }
      },
      "comparisons": {
        "R_minus_Z": {
          "wins": 10,
          "ties": 0,
          "losses": 12,
          "reported_score_deltas": {
            "V3": 0.01,
            "V2": -0.003,
            "V1": 0.0,
            "VM": 0.002
          },
          "task_deltas": {
            "HR": 0.007,
            "Fin-E": -0.009,
            "Ind.": 0.032,
            "Phar.": -0.017,
            "C.S.": 0.046,
            "Ener.": 0.011,
            "Phys.": 0.012,
            "Fin-F": -0.008,
            "ESG": -0.016,
            "Bio": 0.003,
            "Econ": 0.026,
            "ESG-H": -0.022,
            "Arxiv": -0.007,
            "Doc": -0.008,
            "Info": -0.003,
            "TabF": 0.017,
            "TatD": 0.001,
            "Shift": -0.003,
            "Syn-AI": -0.004,
            "Syn-En": 0.009,
            "Syn-GR": -0.003,
            "Syn-HI": -0.002
          }
        },
        "RNZ_minus_Z": {
          "wins": 12,
          "ties": 0,
          "losses": 10,
          "reported_score_deltas": {
            "V3": 0.007,
            "V2": -0.008,
            "V1": 0.002,
            "VM": 0.0
          },
          "task_deltas": {
            "HR": 0.009,
            "Fin-E": -0.014,
            "Ind.": 0.027,
            "Phar.": -0.02,
            "C.S.": 0.043,
            "Ener.": 0.004,
            "Phys.": 0.01,
            "Fin-F": -0.01,
            "ESG": -0.012,
            "Bio": 0.004,
            "Econ": 0.026,
            "ESG-H": -0.051,
            "Arxiv": -0.007,
            "Doc": -0.008,
            "Info": -0.003,
            "TabF": 0.02,
            "TatD": 0.001,
            "Shift": 0.003,
            "Syn-AI": -0.004,
            "Syn-En": 0.011,
            "Syn-GR": -0.001,
            "Syn-HI": 0.005
          }
        },
        "RNZ_minus_R": {
          "wins": 8,
          "ties": 6,
          "losses": 8,
          "reported_score_deltas": {
            "V3": -0.003,
            "V2": -0.005,
            "V1": 0.002,
            "VM": -0.002
          },
          "task_deltas": {
            "HR": 0.002,
            "Fin-E": -0.005,
            "Ind.": -0.005,
            "Phar.": -0.003,
            "C.S.": -0.003,
            "Ener.": -0.007,
            "Phys.": -0.002,
            "Fin-F": -0.002,
            "ESG": 0.004,
            "Bio": 0.001,
            "Econ": 0.0,
            "ESG-H": -0.029,
            "Arxiv": 0.0,
            "Doc": 0.0,
            "Info": 0.0,
            "TabF": 0.003,
            "TatD": 0.0,
            "Shift": 0.006,
            "Syn-AI": 0.0,
            "Syn-En": 0.002,
            "Syn-GR": 0.002,
            "Syn-HI": 0.007
          }
        },
        "R_minus_L_sep": {
          "wins": 14,
          "ties": 2,
          "losses": 6,
          "reported_score_deltas": {
            "V3": 0.017,
            "V2": 0.017,
            "V1": 0.001,
            "VM": 0.011
          },
          "task_deltas": {
            "HR": 0.02,
            "Fin-E": 0.049,
            "Ind.": 0.02,
            "Phar.": -0.002,
            "C.S.": 0.016,
            "Ener.": 0.02,
            "Phys.": 0.011,
            "Fin-F": -0.003,
            "ESG": 0.038,
            "Bio": 0.0,
            "Econ": 0.015,
            "ESG-H": 0.016,
            "Arxiv": -0.006,
            "Doc": 0.001,
            "Info": 0.014,
            "TabF": -0.003,
            "TatD": 0.01,
            "Shift": -0.016,
            "Syn-AI": 0.0,
            "Syn-En": 0.005,
            "Syn-GR": 0.015,
            "Syn-HI": -0.001
          }
        },
        "Z_minus_L_sep": {
          "wins": 14,
          "ties": 0,
          "losses": 8,
          "reported_score_deltas": {
            "V3": 0.007,
            "V2": 0.02,
            "V1": 0.001,
            "VM": 0.009
          },
          "task_deltas": {
            "HR": 0.013,
            "Fin-E": 0.058,
            "Ind.": -0.012,
            "Phar.": 0.015,
            "C.S.": -0.03,
            "Ener.": 0.009,
            "Phys.": -0.001,
            "Fin-F": 0.005,
            "ESG": 0.054,
            "Bio": -0.003,
            "Econ": -0.011,
            "ESG-H": 0.038,
            "Arxiv": 0.001,
            "Doc": 0.009,
            "Info": 0.017,
            "TabF": -0.02,
            "TatD": 0.009,
            "Shift": -0.013,
            "Syn-AI": 0.004,
            "Syn-En": -0.004,
            "Syn-GR": 0.018,
            "Syn-HI": 0.001
          }
        },
        "R_minus_F": {
          "wins": 13,
          "ties": 1,
          "losses": 8,
          "reported_score_deltas": {
            "V3": 0.01,
            "V2": 0.014,
            "V1": 0.002,
            "VM": 0.008
          },
          "task_deltas": {
            "HR": 0.015,
            "Fin-E": 0.047,
            "Ind.": 0.005,
            "Phar.": -0.003,
            "C.S.": 0.007,
            "Ener.": 0.0,
            "Phys.": 0.013,
            "Fin-F": -0.007,
            "ESG": 0.023,
            "Bio": -0.006,
            "Econ": -0.011,
            "ESG-H": 0.052,
            "Arxiv": -0.001,
            "Doc": -0.007,
            "Info": 0.009,
            "TabF": -0.001,
            "TatD": 0.013,
            "Shift": -0.011,
            "Syn-AI": 0.003,
            "Syn-En": 0.006,
            "Syn-GR": 0.015,
            "Syn-HI": 0.002
          }
        },
        "Z_minus_F": {
          "wins": 14,
          "ties": 0,
          "losses": 8,
          "reported_score_deltas": {
            "V3": 0.0,
            "V2": 0.017,
            "V1": 0.002,
            "VM": 0.006
          },
          "task_deltas": {
            "HR": 0.008,
            "Fin-E": 0.056,
            "Ind.": -0.027,
            "Phar.": 0.014,
            "C.S.": -0.039,
            "Ener.": -0.011,
            "Phys.": 0.001,
            "Fin-F": 0.001,
            "ESG": 0.039,
            "Bio": -0.009,
            "Econ": -0.037,
            "ESG-H": 0.074,
            "Arxiv": 0.006,
            "Doc": 0.001,
            "Info": 0.012,
            "TabF": -0.018,
            "TatD": 0.012,
            "Shift": -0.008,
            "Syn-AI": 0.007,
            "Syn-En": -0.003,
            "Syn-GR": 0.018,
            "Syn-HI": 0.004
          }
        },
        "L_sep_minus_F": {
          "wins": 9,
          "ties": 1,
          "losses": 12,
          "reported_score_deltas": {
            "V3": -0.007,
            "V2": -0.003,
            "V1": 0.001,
            "VM": -0.003
          },
          "task_deltas": {
            "HR": -0.005,
            "Fin-E": -0.002,
            "Ind.": -0.015,
            "Phar.": -0.001,
            "C.S.": -0.009,
            "Ener.": -0.02,
            "Phys.": 0.002,
            "Fin-F": -0.004,
            "ESG": -0.015,
            "Bio": -0.006,
            "Econ": -0.026,
            "ESG-H": 0.036,
            "Arxiv": 0.005,
            "Doc": -0.008,
            "Info": -0.005,
            "TabF": 0.002,
            "TatD": 0.003,
            "Shift": 0.005,
            "Syn-AI": 0.003,
            "Syn-En": 0.001,
            "Syn-GR": 0.0,
            "Syn-HI": 0.003
          }
        },
        "RNZ_minus_F": {
          "wins": 13,
          "ties": 1,
          "losses": 8,
          "reported_score_deltas": {
            "V3": 0.007,
            "V2": 0.009,
            "V1": 0.004,
            "VM": 0.006
          },
          "task_deltas": {
            "HR": 0.017,
            "Fin-E": 0.042,
            "Ind.": 0.0,
            "Phar.": -0.006,
            "C.S.": 0.004,
            "Ener.": -0.007,
            "Phys.": 0.011,
            "Fin-F": -0.009,
            "ESG": 0.027,
            "Bio": -0.005,
            "Econ": -0.011,
            "ESG-H": 0.023,
            "Arxiv": -0.001,
            "Doc": -0.007,
            "Info": 0.009,
            "TabF": 0.002,
            "TatD": 0.013,
            "Shift": -0.005,
            "Syn-AI": 0.003,
            "Syn-En": 0.008,
            "Syn-GR": 0.017,
            "Syn-HI": 0.009
          }
        }
      },
      "training_hyperparameter_alignment": {
        "reference_backbone": "Qwen2.5-VL-3B",
        "confirmed_by": "author",
        "date": "2026-09-17",
        "scope": "Training hyperparameters match Qwen2.5-VL-3B; exact settings and backbone-specific dimensions are recorded in training_configuration."
      }
    }
  },
  "method_naming": {
    "R": "RandSlot",
    "Z": "Zero",
    "F": "Fixed-Random",
    "L": "Learned-Feedback (Separate; query/document each learn a position-indexed table)",
    "rule": "Method names are independent of output budget. Each side uses K-1 feedback positions for K total retrieval outputs. Original experiment identifiers and historical run keys remain unchanged.",
    "DF": "Direct-Feedback"
  },
  "external_baselines": {
    "source": {
      "primary_title": "CausalEmbed: Auto-Regressive Multi-Vector Generation in Latent Space for Visual Document Embedding",
      "primary_url": "https://arxiv.org/html/2601.21262v3",
      "primary_tables": {
        "V3": "Table 1",
        "V2": "Table 1",
        "V1": "Table 2"
      },
      "transcription_source": "paper.tex",
      "transcription_date": "2026-09-10",
      "source_mark": "†",
      "vm_mark": "‡",
      "method": "Parsed seven cited external baseline rows from the supplied LaTeX draft; divided percentage scores by 100; discarded copied bold/underline formatting. This is reuse of reported results, not new training or evaluation.",
      "evaluation_alignment": "Author confirmed on 2026-09-18 that evaluation datasets and standards match CausalEmbed, including relevance judgments, nDCG@5 computation, and score aggregation. This confirmation concerns evaluation comparability; training configurations retain their respective settings. It is an author confirmation, not an independent rerun or revision-hash audit."
    },
    "methods": [
      {
        "paper_name": "Base",
        "source_method_name": "Base",
        "source_backbone_label": "文献 / ColQwen2.5",
        "reported_query_vectors": null,
        "reported_document_vectors": {
          "V3": 4962,
          "V2": 4962,
          "V1": 5046
        },
        "document_count_note": "Reported full-token statistics by benchmark version, not a fixed count for every page.",
        "scores": {
          "V3": 0.502,
          "V2": 0.576,
          "V1": 0.885,
          "VM_from_reported_version_averages": 0.654
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.473
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.5
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.416
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.561
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.686
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.571
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.434
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.375
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.549
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.591
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.544
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.62
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.876
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.622
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.931
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.874
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.805
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.847
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.983
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.96
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.955
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.993
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "Random-Select",
        "source_method_name": "Random",
        "source_backbone_label": "文献 / ColQwen2.5",
        "reported_query_vectors": null,
        "reported_document_vectors": {
          "V3": 32,
          "V2": 32,
          "V1": 32
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.301,
          "V2": 0.344,
          "V1": 0.73,
          "VM_from_reported_version_averages": 0.458
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.248
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.25
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.203
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.384
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.492
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.348
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.338
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.144
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.293
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.425
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.354
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.304
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.721
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.414
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.744
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.849
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.685
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.488
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.854
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.867
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.838
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.844
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "SemCluster",
        "source_method_name": "SemCluster",
        "source_backbone_label": "文献 / ColQwen2.5",
        "reported_query_vectors": null,
        "reported_document_vectors": {
          "V3": 32,
          "V2": 32,
          "V1": 32
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.402,
          "V2": 0.455,
          "V1": 0.813,
          "VM_from_reported_version_averages": 0.557
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.359
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.366
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.307
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.481
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.594
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.453
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.39
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.267
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.426
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.515
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.485
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.395
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.832
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.529
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.851
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.877
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.705
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.654
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.933
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.914
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.902
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.938
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "K-Means",
        "source_method_name": "K-Means",
        "source_backbone_label": "文献 / ColQwen2.5",
        "reported_query_vectors": null,
        "reported_document_vectors": {
          "V3": 32,
          "V2": 32,
          "V1": 32
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.397,
          "V2": 0.452,
          "V1": 0.816,
          "VM_from_reported_version_averages": 0.555
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.365
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.36
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.309
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.467
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.579
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.464
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.383
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.247
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.413
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.504
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.53
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.359
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.837
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.524
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.861
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.866
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.672
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.725
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.932
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.921
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.889
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.928
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "1D-Pooling",
        "source_method_name": "1D-Pooling",
        "source_backbone_label": "文献 / ColQwen2.5",
        "reported_query_vectors": null,
        "reported_document_vectors": {
          "V3": 32,
          "V2": 32,
          "V1": 32
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.338,
          "V2": 0.35,
          "V1": 0.758,
          "VM_from_reported_version_averages": 0.482
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.26
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.283
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.237
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.404
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.561
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.397
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.379
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.186
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.251
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.472
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.417
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.261
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.73
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.432
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.829
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.791
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.614
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.625
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.883
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.873
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.873
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.931
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "BiQwen2",
        "source_method_name": "BiQwen2",
        "source_backbone_label": "文献 / BiQwen2",
        "reported_query_vectors": 1,
        "reported_document_vectors": {
          "V3": 1,
          "V2": 1,
          "V1": 1
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.362,
          "V2": 0.464,
          "V1": 0.807,
          "VM_from_reported_version_averages": 0.544
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.336
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.333
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.236
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.46
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.55
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.399
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.383
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.2
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.413
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.487
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.493
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.504
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.833
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.516
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.829
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.833
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.661
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.723
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.94
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.861
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.925
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.952
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      },
      {
        "paper_name": "CausalEmbed",
        "source_method_name": "CausalQwen",
        "source_backbone_label": "文献 / Qwen2.5-VL-3B",
        "reported_query_vectors": 16,
        "reported_document_vectors": {
          "V3": 32,
          "V2": 32,
          "V1": 32
        },
        "document_count_note": "Reported document vector budget.",
        "scores": {
          "V3": 0.426,
          "V2": 0.516,
          "V1": 0.811,
          "VM_from_reported_version_averages": 0.584
        },
        "tasks": [
          {
            "version": "V3",
            "name": "HR",
            "score": 0.429
          },
          {
            "version": "V3",
            "name": "Fin-E",
            "score": 0.395
          },
          {
            "version": "V3",
            "name": "Ind.",
            "score": 0.327
          },
          {
            "version": "V3",
            "name": "Phar.",
            "score": 0.483
          },
          {
            "version": "V3",
            "name": "C.S.",
            "score": 0.643
          },
          {
            "version": "V3",
            "name": "Ener.",
            "score": 0.46
          },
          {
            "version": "V3",
            "name": "Phys.",
            "score": 0.39
          },
          {
            "version": "V3",
            "name": "Fin-F",
            "score": 0.285
          },
          {
            "version": "V2",
            "name": "ESG",
            "score": 0.498
          },
          {
            "version": "V2",
            "name": "Bio",
            "score": 0.505
          },
          {
            "version": "V2",
            "name": "Econ",
            "score": 0.522
          },
          {
            "version": "V2",
            "name": "ESG-H",
            "score": 0.537
          },
          {
            "version": "V1",
            "name": "Arxiv",
            "score": 0.807
          },
          {
            "version": "V1",
            "name": "Doc",
            "score": 0.553
          },
          {
            "version": "V1",
            "name": "Info",
            "score": 0.857
          },
          {
            "version": "V1",
            "name": "TabF",
            "score": 0.825
          },
          {
            "version": "V1",
            "name": "TatD",
            "score": 0.62
          },
          {
            "version": "V1",
            "name": "Shift",
            "score": 0.737
          },
          {
            "version": "V1",
            "name": "Syn-AI",
            "score": 0.927
          },
          {
            "version": "V1",
            "name": "Syn-En",
            "score": 0.907
          },
          {
            "version": "V1",
            "name": "Syn-GR",
            "score": 0.935
          },
          {
            "version": "V1",
            "name": "Syn-HI",
            "score": 0.941
          }
        ],
        "status": "external paper-reported results; not a local reproduction"
      }
    ]
  },
  "result_aggregation": {
    "source": "author-provided training-details attachment; author explicitly confirmed on 2026-09-17 that the attachment supersedes the earlier reporting description",
    "scope": "author-reported local experiments; excludes external literature baselines",
    "training_runs": 1,
    "training_execution": "one training run per configuration",
    "evaluation": "final checkpoint after step 923; inference seed 42",
    "aggregation": "no averaging across independent training seeds",
    "training_seed": 42,
    "inference_seed": 42,
    "per_run_scores_provided": true,
    "standard_deviation_provided": false,
    "note": "Reported numerical scores are unchanged. The single-run description supersedes the previous three-run-average metadata after explicit author clarification.",
    "superseded_reporting_metadata": {
      "source": "author clarification in this conversation",
      "scope": "author-reported local experimental results; excludes external literature baselines",
      "training_runs": 3,
      "training_execution": "parallel training runs",
      "evaluation": "each trained model evaluated separately",
      "aggregation": "arithmetic mean of the final evaluation scores",
      "per_run_scores_provided": false,
      "standard_deviation_provided": false,
      "note": "Corrects the prior single-run assumption. No individual seed values, per-run ordering, variance, confidence intervals or statistical significance were inferred. The manuscript does not add a training-run-count annotation, as requested by the author."
    }
  },
  "budget_sweeps": {
    "vidore_v3_qidi_1_to_8": {
      "method": "RandSlot",
      "benchmark": "ViDoRe V3",
      "metric": "average nDCG@5",
      "notation": "q_i d_i denotes Kq=Kd=i total retrieval vectors per side",
      "source": {
        "kind": "user_provided_screenshot",
        "date": "2026-09-10",
        "filename": "codex-clipboard-5aaa0b6e-9594-458d-9b18-ddfd527425e9.png",
        "protocol_confirmation": "Author explicitly confirmed all eight points use the same model and change inference output count only."
      },
      "points": [
        {
          "query_vectors": 1,
          "document_vectors": 1,
          "score": 0.325
        },
        {
          "query_vectors": 2,
          "document_vectors": 2,
          "score": 0.399
        },
        {
          "query_vectors": 3,
          "document_vectors": 3,
          "score": 0.443
        },
        {
          "query_vectors": 4,
          "document_vectors": 4,
          "score": 0.454
        },
        {
          "query_vectors": 5,
          "document_vectors": 5,
          "score": 0.458
        },
        {
          "query_vectors": 6,
          "document_vectors": 6,
          "score": 0.46
        },
        {
          "query_vectors": 7,
          "document_vectors": 7,
          "score": 0.459
        },
        {
          "query_vectors": 8,
          "document_vectors": 8,
          "score": 0.459
        }
      ],
      "backbone": null,
      "checkpoint": null,
      "training_output_budget": null,
      "protocol": "same trained model, varying the number of query and document retrieval vectors at inference",
      "status": "Four-vector score corrected by the author on 2026-09-17 to 0.454, aligned with the main comparison.",
      "derived": {
        "adjacent_gains": [
          0.074,
          0.044,
          0.011,
          0.004,
          0.002,
          -0.001,
          0.0
        ],
        "gain_1_to_3": 0.118,
        "gain_1_to_4": 0.129,
        "gain_4_to_6": 0.006,
        "maximum": {
          "query_vectors": 6,
          "document_vectors": 6,
          "score": 0.46
        },
        "scores_at_6_to_8": [
          0.46,
          0.459,
          0.459
        ]
      },
      "interpretation": "Test-time output-budget scaling for a fixed model: gains diminish and scores plateau around 6-8 vectors per side. The four-vector score follows the author correction; configuration details for the current comparison are recorded in vidore_v3_qidi_three_methods.",
      "same_model_across_points": true,
      "four_vector_correction": {
        "date": "2026-09-17",
        "source": "explicit author instruction in conversation",
        "previous_score": 0.453,
        "corrected_score": 0.454
      }
    },
    "vidore_v3_qidi_three_methods": {
      "benchmark": "ViDoRe V3",
      "metric": "average nDCG@5",
      "source": {
        "kind": "user_provided_screenshot",
        "date": "2026-09-12",
        "filename": "codex-clipboard-39b47202-5cd0-4375-9b80-94f6a5781527.png"
      },
      "protocol": "Three separately trained feedback-policy models; each model is held fixed while its query and document inference output counts vary together from 1 to 8.",
      "query_document_counts": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "series": [
        {
          "key": "R",
          "name": "RandSlot",
          "source_name": "random-norm",
          "scores": [
            0.325,
            0.399,
            0.443,
            0.454,
            0.458,
            0.46,
            0.459,
            0.459
          ]
        },
        {
          "key": "Z",
          "name": "Zero",
          "source_name": "zero-feedback",
          "scores": [
            0.364,
            0.411,
            0.432,
            0.439,
            0.443,
            0.445,
            0.446,
            0.446
          ]
        },
        {
          "key": "F",
          "name": "Fixed-Random",
          "source_name": "Random-Norm-fixed",
          "scores": [
            0.183,
            0.356,
            0.4,
            0.438,
            0.442,
            0.443,
            0.443,
            0.443
          ]
        }
      ],
      "backbone": "Qwen2.5-VL-3B",
      "checkpoint_ids": null,
      "training_output_budget": {
        "query_vectors": 4,
        "document_vectors": 4
      },
      "note": "At four vectors per side, R=0.454 and F=0.438 follow the author correction on 2026-09-17 and agree with the main results. Z=0.439 is unchanged.",
      "derived": {
        "R_minus_Z": [
          -0.039,
          -0.012,
          0.011,
          0.015,
          0.015,
          0.015,
          0.013,
          0.013
        ],
        "R_minus_F": [
          0.142,
          0.043,
          0.043,
          0.016,
          0.016,
          0.017,
          0.016,
          0.016
        ],
        "ranking_i_1_2": "Z > R > F",
        "ranking_i_3_8": "R > Z > F"
      },
      "figure_files": {
        "pdf": "figures/inference_budget.pdf",
        "svg": "figures/inference_budget.svg",
        "png": "figures/inference_budget.png"
      },
      "configuration_confirmation": {
        "date": "2026-09-17",
        "source": "author confirmation in conversation",
        "note": "The author confirmed Qwen2.5-VL-3B and four training outputs per side for this sweep."
      },
      "four_vector_correction": {
        "date": "2026-09-17",
        "source": "explicit author instruction in conversation",
        "previous_scores": {
          "R": 0.453,
          "F": 0.437
        },
        "corrected_scores": {
          "R": 0.454,
          "F": 0.438
        },
        "scope": "Only the four-vector scores; all other measured points are unchanged."
      },
      "fixed_random_extension": "For budgets above four outputs, additional appended positions repeat the third stored vector of the corresponding modality."
    }
  },
  "training_inference_comparisons": {
    "3B": {
      "status": "completed experiment reported by author",
      "RN_R": {
        "VM": 0.61,
        "V3": 0.454,
        "V2": 0.53,
        "V1": 0.847
      },
      "RN_Z": {
        "VM": 0.61,
        "V3": 0.454,
        "V2": 0.529,
        "V1": 0.846
      },
      "Z": {
        "VM": 0.595,
        "V3": 0.439,
        "V2": 0.51,
        "V1": 0.836
      }
    },
    "4B": {
      "status": "completed experiment reported by author",
      "RN_R": {
        "V3": 0.461,
        "V2": 0.535,
        "V1": 0.859,
        "VM": 0.618
      },
      "RN_Z": {
        "V3": 0.458,
        "V2": 0.53,
        "V1": 0.861,
        "VM": 0.616
      },
      "Z": {
        "V3": 0.451,
        "V2": 0.538,
        "V1": 0.859,
        "VM": 0.616
      }
    }
  },
  "training_configuration": {
    "source": {
      "kind": "author-provided implementation record and explicit follow-up confirmation",
      "date": "2026-09-17",
      "attachment": "pasted-text.txt",
      "attachment_id": "eb5811ab-538c-460a-8320-ac7728928c9d"
    },
    "initial_weights": {
      "3B": "Qwen/Qwen2.5-VL-3B-Instruct",
      "4B": "Qwen/Qwen3-VL-4B-Instruct"
    },
    "controls_start_from_same_weights_within_backbone": true,
    "query_document_weights_shared": true,
    "output_dimensions": {
      "3B": 2048,
      "4B": 2560
    },
    "readout": "L2-normalized last-layer hidden states",
    "output_projection": false,
    "training_dataset": {
      "id": "vidore/colpali_train_set",
      "split": "train",
      "extra_filtering": false,
      "subsampling": false,
      "realized_training_example_count": null
    },
    "query_template": {
      "source_field": "query",
      "additional_instruction_prefix": null,
      "additional_role_marker": null,
      "explicit_end_token": null,
      "augmentation": "",
      "retain_instructions_in_source": true
    },
    "page_prompt": "<|im_start|>user\n<|vision_start|><|image_pad|><|vision_end|>Describe the image.<|im_end|><|endoftext|>",
    "assistant_generation_prompt": false,
    "padding_side": "left",
    "n_last_tokens": null,
    "first_readout": {
      "query": "last original text token",
      "document": "terminal <|endoftext|> token"
    },
    "auxiliary_inputs": "continuous embeddings appended to inputs_embeds; no discrete token IDs",
    "training": {
      "epochs": 1,
      "steps": 923,
      "checkpoint_selection": "final checkpoint after step 923",
      "hardware": "8 x NVIDIA A100 80GB for each backbone",
      "per_device_batch_size": 16,
      "gradient_accumulation_steps": 1,
      "global_batch_size": 128,
      "forward_microbatch": 1,
      "seed": 42,
      "learning_rate": 0.0002,
      "lora_rank": 16,
      "lora_scaling": 32,
      "lora_dropout": 0.05,
      "lora_targets": [
        "q_proj",
        "k_proj",
        "v_proj",
        "o_proj"
      ],
      "optimizer": "PagedAdamW8bit",
      "betas": [
        0.9,
        0.999
      ],
      "epsilon": 1e-08,
      "weight_decay": 0.01,
      "schedule": "cosine branch; T_max = 2 * total steps",
      "schedule_T_max": 1846,
      "max_gradient_norm": 1.0,
      "dtype": "BF16",
      "attention": "FlashAttention 2",
      "gradient_checkpointing": true,
      "max_visual_tokens": 1536,
      "execution": "sequential appending with full-prefix recomputation"
    },
    "inference": {
      "seed": 42,
      "kv_cache": true,
      "max_visual_tokens": 1536
    },
    "retrieval_objective": {
      "loss": "query-to-document InfoNCE",
      "score": "MaxSim",
      "temperature": 0.07,
      "document_candidates_gathered_across_devices": true
    },
    "sampling": {
      "distribution": "standard Gaussian",
      "sampling_and_normalization_dtype": "FP32",
      "normalization": "L2 unit normalization",
      "convert_to_encoder_dtype": true,
      "independent_across": [
        "examples",
        "modalities",
        "appended positions",
        "encodings"
      ],
      "preserve_previous_values_within_encoding": true
    },
    "fixed_random_extension": "three stored unit vectors per modality; e_t = f_min(t,3); additional positions repeat the third vector",
    "direct_feedback_gradient": "preserve gradient through normalized latest-readout reinsertion; no detach or stop-gradient",
    "code_release": "training code and configurations saved; public release planned, not yet claimed",
    "unprovided_version_metadata": [
      "software versions",
      "training and evaluation code commits",
      "model revisions",
      "dataset revision",
      "realized training-example count"
    ]
  }
}


==> anc/generate_budget_figure.py <==
from pathlib import Path
import json
from reportlab.graphics.shapes import Drawing, String, Line, Circle, Rect, Polygon, Group
from reportlab.graphics.charts.lineplots import LinePlot
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib import colors

root = Path(__file__).resolve().parent / "figures"
with (root.parent / "data" / "results_20260913.json").open() as f:
    sweep = json.load(f)["budget_sweeps"]["vidore_v3_qidi_three_methods"]
series = sweep["series"]
series = [{**s, "name": "Zero-Feedback" if s["name"] == "Zero" else s["name"]} for s in series]
styles = [
    {"color": "#0072B2", "dash": None, "marker": "circle"},
    {"color": "#D55E00", "dash": [5, 3], "marker": "square"},
    {"color": "#009E73", "dash": [5, 2, 1.2, 2], "marker": "triangle"},
]
ink = colors.HexColor("#253047")
gray = colors.HexColor("#64748b")
# 中文：图注已解释评测集和横轴预算，图内不再重复总标题与底部说明。
# 中文：放大刻度、图例、轴名和子图标题，保留原有数据与坐标范围。
drawing = Drawing(720, 275)

def marker(group, x, y, style, size=3.3):
    color = colors.HexColor(style["color"])
    opts = dict(strokeColor=color, fillColor=colors.white, strokeWidth=1.25)
    if style["marker"] == "circle":
        shape = Circle(x, y, size, **opts)
    elif style["marker"] == "square":
        shape = Rect(x-size, y-size, size*2, size*2, **opts)
    else:
        shape = Polygon([x, y+size*1.25, x-size*1.15, y-size, x+size*1.15, y-size], **opts)
    group.add(shape)

def panel(x, y, width, height, ids, limits, ticks, title):
    xmin, xmax = min(ids)-0.3, max(ids)+0.3
    ymin, ymax = limits
    for value in ticks:
        py = y + height * (value-ymin)/(ymax-ymin)
        drawing.add(Line(x, py, x+width, py, strokeColor=colors.HexColor("#e2e8f0"), strokeWidth=0.6))
    plot = LinePlot()
    plot.x, plot.y, plot.width, plot.height = x,y,width,height
    plot.data = [[(i, s["scores"][i-1]) for i in ids] for s in series]
    plot.joinedLines = 1
    plot.xValueAxis.valueMin, plot.xValueAxis.valueMax = xmin, xmax
    plot.xValueAxis.valueSteps = ids
    plot.yValueAxis.valueMin, plot.yValueAxis.valueMax = ymin, ymax
    plot.yValueAxis.valueSteps = ticks
    plot.yValueAxis.labelTextFormat = "%.2f"
    for axis in (plot.xValueAxis, plot.yValueAxis):
        axis.strokeColor = gray
        axis.strokeWidth = 0.6
        axis.labels.fontName = "Helvetica"
        axis.labels.fontSize = 15
        axis.labels.fillColor = ink
    for n, style in enumerate(styles):
        plot.lines[n].strokeColor = colors.HexColor(style["color"])
        plot.lines[n].strokeWidth = 1.8
        if style["dash"]:
            plot.lines[n].strokeDashArray = style["dash"]
    drawing.add(plot)
    for s, style in zip(series, styles):
        for i in ids:
            px = x + width*(i-xmin)/(xmax-xmin)
            py = y + height*(s["scores"][i-1]-ymin)/(ymax-ymin)
            marker(drawing, px, py, style)
    drawing.add(String(x+width/2, y+height+14, title,
        textAnchor="middle", fontName="Helvetica-Bold", fontSize=13, fillColor=ink))

panel(62, 28, 292, 195, list(range(1,9)), (0.16,0.49), [0.20,0.30,0.40],
      "(a) Full budget range")
panel(416, 28, 284, 195, list(range(4,9)), (0.43,0.467), [0.43,0.44,0.45,0.46],
      "(b) Detail: 4-8 vectors")
for s, style, x in zip(series, styles, [142, 303, 500]):
    opts = dict(strokeColor=colors.HexColor(style["color"]), strokeWidth=1.8)
    if style["dash"]:
        opts["strokeDashArray"] = style["dash"]
    drawing.add(Line(x, 261, x+29, 261, **opts))
    marker(drawing, x+14.5, 261, style, 3.1)
    drawing.add(String(x+37, 257, s["name"], fontName="Helvetica", fontSize=13, fillColor=ink))
label = Group()
label.add(String(0, 0, "Average nDCG@5", textAnchor="middle",
    fontName="Helvetica", fontSize=16, fillColor=ink))
label.rotate(90)
label.translate(125.5, -16)
drawing.add(label)
stem = root / "inference_budget"
renderSVG.drawToFile(drawing, str(stem.with_suffix(".svg")))
renderPDF.drawToFile(drawing, str(stem.with_suffix(".pdf")))
print(json.dumps({"files":[str(stem.with_suffix(".svg")),str(stem.with_suffix(".pdf"))],
                  "series":series}))


==> anc/generate_feedback_figure.py <==
"""Draw the feedback comparison as editable SVG and vector PDF.

Direct-Feedback reinserts the latest readout at each step, as confirmed by
the author. The diagram depicts the forward computation, not gradient routing.
Requires reportlab; no training results are used by this diagram.
"""
from pathlib import Path
from html import escape
import math

from reportlab.pdfgen import canvas
from reportlab.lib.colors import HexColor
from reportlab.pdfbase.pdfmetrics import stringWidth

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "figures"
W, H = 1000, 365
# 中文：沿用图1的视觉语义：橙色为随机采样，蓝色为向量，灰蓝色为编码/归一化模块。
INK, MUTED, LINE = "#000000", "#444444", "#D5D5D5"
BLUE, BLUE_EDGE = "#1BA1E2", "#006EAF"
ORANGE, ORANGE_EDGE = "#F0A30A", "#BD7000"
MODULE, MODULE_EDGE = "#BAC8D3", "#23445D"


class Drawing:
    def __init__(self):
        self.pdf = canvas.Canvas(str(OUT / "feedback_strategies.pdf"), pagesize=(W, H))
        self.pdf.setTitle("Feedback strategies for compact retrieval")
        self.pdf.setAuthor("")
        self.svg = [f'<svg xmlns="http://www.w3.org/2000/svg" width="{W}" height="{H}" viewBox="0 0 {W} {H}">',
                    '<title>Feedback strategies for compact retrieval</title>',
                    '<desc>Five feedback sources feed the same trainable readout structure. Direct-Feedback reinserts the latest readout at each step.</desc>']
        self.rect(0, 0, W, H, fill="#FFFFFF", stroke=None)

    def rect(self, x, y, w, h, fill="#FFFFFF", stroke=INK, radius=5, lw=1.8):
        c = self.pdf
        c.setLineWidth(lw)
        if fill: c.setFillColor(HexColor(fill))
        if stroke: c.setStrokeColor(HexColor(stroke))
        c.roundRect(x, H-y-h, w, h, radius, stroke=int(bool(stroke)), fill=int(bool(fill)))
        self.svg.append(f'<rect x="{x}" y="{y}" width="{w}" height="{h}" rx="{radius}" fill="{fill or "none"}" stroke="{stroke or "none"}" stroke-width="{lw}"/>')

    def text(self, x, y, text, size=18, color=INK, bold=False, italic=False, anchor="start"):
        font = "Times-Italic" if italic else ("Helvetica-Bold" if bold else "Helvetica")
        c = self.pdf; c.setFont(font, size); c.setFillColor(HexColor(color))
        tw = stringWidth(text, font, size)
        xx = x - (tw/2 if anchor == "middle" else tw if anchor == "end" else 0)
        c.drawString(xx, H-y-size*.32, text)
        self.svg.append(f'<text x="{x}" y="{y}" dominant-baseline="central" text-anchor="{anchor}" font-family="{"Times New Roman,serif" if italic else "Arial,Helvetica,sans-serif"}" font-size="{size}" font-weight="{"bold" if bold else "normal"}" font-style="{"italic" if italic else "normal"}" fill="{color}">{escape(text)}</text>')

    def math(self, x, y, base, sub, size=20, color=INK, anchor="middle"):
        bw = stringWidth(base, "Times-Italic", size)
        sw = stringWidth(sub, "Times-Italic", size*.68)
        start = x-(bw+sw)/2 if anchor == "middle" else x
        self.text(start, y, base, size, color, italic=True)
        self.text(start+bw, y+size*.25, sub, size*.68, color, italic=True)

    def poly(self, points, color=INK, lw=1.4, dashed=False, fill=None):
        c=self.pdf; c.setStrokeColor(HexColor(color)); c.setLineWidth(lw)
        c.setDash([4,3] if dashed else [])
        p=c.beginPath();p.moveTo(points[0][0],H-points[0][1])
        for x,y in points[1:]: p.lineTo(x,H-y)
        if fill: p.close();c.setFillColor(HexColor(fill))
        c.drawPath(p,stroke=1,fill=int(bool(fill)));c.setDash([])
        pts=" ".join(f"{x},{y}" for x,y in points)
        tag="polygon" if fill else "polyline"
        self.svg.append(f'<{tag} points="{pts}" fill="{fill or "none"}" stroke="{color}" stroke-width="{lw}"'+(' stroke-dasharray="4 3"' if dashed else '')+'/>')

    def arrow(self, points, color=INK, lw=1.5, dashed=False, head=6):
        self.poly(points,color,lw,dashed)
        x,y=points[-1];px,py=points[-2];a=math.atan2(y-py,x-px)
        tri=[(x,y),(x-head*math.cos(a)+head*.47*math.sin(a),y-head*math.sin(a)-head*.47*math.cos(a)),
             (x-head*math.cos(a)-head*.47*math.sin(a),y-head*math.sin(a)+head*.47*math.cos(a))]
        self.poly(tri,color,.7,fill=color)

    def save(self):
        self.pdf.showPage();self.pdf.save()
        (OUT/"feedback_strategies.svg").write_text("\n".join(self.svg+["</svg>"]))



def module(d, x, y, w, text, size=18):
    d.rect(x, y-14, w, 28, fill=MODULE, stroke=MODULE_EDGE)
    d.text(x+w/2, y, text, size, anchor="middle")


def token(d, x, y, base, sub, w=49, h=30, size=23):
    d.rect(x, y-h/2, w, h, fill=BLUE, stroke=BLUE_EDGE)
    d.math(x+w/2, y, base, sub, size)


d=Drawing()
# 中文：共用读取结构采用图1的白色内容块、蓝色向量块与灰蓝色编码器。
d.text(12,12,"Common readout structure",18,bold=True)
d.text(987,12,"Encoder trained in every variant",17,anchor="end")
d.rect(12,32,151,37)
d.text(28,50.5,"Content",19)
d.math(130,50.5,"X","x",23)
d.text(179,50.5,"+",25,anchor="middle")
token(d,197,50.5,"e","1",w=48,h=37)
d.rect(281,32,43,37,fill=BLUE,stroke=BLUE_EDGE)
d.text(302.5,47,"...",24,anchor="middle")
token(d,363,50.5,"e","K-1",w=53,h=37,size=22)
d.arrow([(424,50.5),(451,50.5)],lw=1.8)
d.rect(459,32,197,37,fill=MODULE,stroke=MODULE_EDGE)
d.text(557.5,50.5,"Causal Encoder",20,anchor="middle")
d.arrow([(664,50.5),(681,50.5)],lw=1.8)
d.rect(689,32,49,37,fill=MODULE,stroke=MODULE_EDGE)
d.text(713.5,50.5,"L2",20,anchor="middle")
d.arrow([(746,50.5),(769,50.5)],lw=1.8)
for x,sub in [(777,"1"),(829,"2"),(939,"K")]:
    token(d,x,50.5,"r",sub,w=43,h=37,size=24)
d.text(906,47,"...",24,anchor="middle")
d.poly([(12,84),(987,84)],INK,1.4,dashed=True)
d.text(12,102,"Feedback strategy",17,bold=True)
d.text(275,102,"Construction of the appended input",17,bold=True)
d.text(725,102,"Across encodings",18,bold=True)

rows=[(135,"Z","Zero-Feedback"),
      (179,"F","Fixed-Random"),
      (223,"L","Learned-Feedback"),
      (267,"DF","Direct-Feedback"),
      (311,"R","RandSlot")]
for y,key,name in rows:
    if key=="R":
        d.rect(4,y-21,989,43,fill=None,stroke=ORANGE_EDGE,radius=6,lw=1.8)
    elif key!="Z":
        d.poly([(12,y-22),(987,y-22)],LINE,.8)
    d.rect(14,y-13,30,26,fill=ORANGE if key=="R" else "#FFFFFF",stroke=ORANGE_EDGE if key=="R" else INK,radius=4,lw=1.5)
    d.text(29,y,key,15,bold=True,anchor="middle")
    d.text(56,y,name,19,bold=True)
    if key=="Z":
        d.rect(635,y-15,49,30)
        d.math(659.5,y,"e","t",23)
    else:
        token(d,635,y,"e","t")

# 中文：零输入保持白色；黑色箭头和黑色数学标记与图1一致。
y=135
for i in range(4):
    d.rect(279+i*27,y-12,27,24,fill="#FFFFFF",stroke=INK,radius=0,lw=1.0)
    d.text(292.5+i*27,y,"0",18,anchor="middle")
d.arrow([(398,y),(625,y)],lw=1.8)
d.text(725,y,"Always zero",18)

# 中文：一次随机采样使用橙色，然后归一化并保存；表项保持固定。
y=179
d.rect(276,y-14,112,28,fill=ORANGE,stroke=ORANGE_EDGE)
d.text(332,y,"One draw",18,anchor="middle")
d.arrow([(394,y),(412,y)],lw=1.8)
module(d,419,y,42,"L2")
d.arrow([(467,y),(485,y)],lw=1.8)
d.rect(493,y-14,113,28)
d.text(549.5,y,"Fixed table",18,anchor="middle")
d.arrow([(612,y),(628,y)],lw=1.8)
d.text(725,y,"Same stored vectors",18)

# 中文：可学习表不使用随机采样的橙色，使用时归一化，梯度更新由右侧说明。
y=223
d.rect(276,y-14,173,28)
d.text(362.5,y,"Learnable table",18,anchor="middle")
d.arrow([(457,y),(488,y)],lw=1.8)
module(d,496,y,47,"L2")
d.arrow([(551,y),(628,y)],lw=1.8)
d.text(725,y,"Updated by gradients",18)

# 中文：Direct-Feedback每步将最新表示r_t回填为e_t；当前前缀包含原始内容与先前追加的输入。
y=267
d.rect(276,y-14,124,28)
d.text(338,y,"Current prefix",17,anchor="middle")
d.arrow([(408,y),(422,y)],lw=1.8)
module(d,430,y,96,"Encoder")
d.arrow([(534,y),(544,y)],lw=1.8)
token(d,552,y,"r","t",w=44,h=28)
d.arrow([(603,y),(628,y)],lw=1.8)
d.text(725,y,"Reuses the latest readout",18)

# 中文：RandSlot与图1使用同样的橙色采样模块、灰蓝色归一化模块和蓝色输入向量。
y=311
d.rect(276,y-14,173,28,fill=ORANGE,stroke=ORANGE_EDGE)
d.text(362.5,y,"Fresh Gaussian",18,anchor="middle")
d.arrow([(457,y),(488,y)],lw=1.8)
module(d,496,y,47,"L2")
d.arrow([(551,y),(628,y)],lw=1.8)
d.text(725,y,"Fresh for each encoding",18,bold=True)

d.text(12,352,"F / L: separate query and page tables.",16,color=MUTED)
d.text(987,352,"DF: stepwise reinsertion.   L2: unit normalization.",16,color=MUTED,anchor="end")
d.save()
print("Wrote figures/feedback_strategies.pdf and figures/feedback_strategies.svg")


==> anc/generate_measured_analysis.py <==
"""Generate measured readout diagnostics and encoding costs from the supplied record.
中文：只使用2026-09-18实测快照，不导入排版示意稿的模拟数值。
"""
from pathlib import Path
import json
import math
import statistics
from reportlab.graphics.shapes import Drawing, String, Line, Rect
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib import colors

ROOT = Path(__file__).resolve().parent
DATA = json.loads((ROOT / 'data/analysis_20260918.json').read_text())
REPORTS = DATA['reports']
METHODS = [('randslot', 'RandSlot', '#0072B2'),
           ('zero_feedback', 'Zero-Feedback', '#D55E00'),
           ('fixed_random', 'Fixed-Random', '#009E73')]
# Validate means and removal deltas before rendering or formatting.
for key, report in REPORTS.items():
    for metric, value in report['macro_metrics'].items():
        assert math.isclose(value, statistics.mean(x[metric] for x in report['dataset_metrics'].values()), abs_tol=1e-12)
    for row in report['readout_rows']:
        if row['operation'] == 'remove':
            metrics = report['macro_metrics'] if row['dataset'] == 'ViDoRe-V3-macro' else report['dataset_metrics'][row['dataset']]
            assert math.isclose(row['decrease_from_full'], metrics['full'] - row['ndcg_at_5'], abs_tol=1e-12)

# 中文：柱高表示移除后的实际得分；每个方法用同色虚线表示同批次完整集合。
# 两侧使用相同的0.38--0.47坐标范围；不将主论文均分混入独立诊断批次。
ink = colors.HexColor('#253047')
grid = colors.HexColor('#e2e8f0')
drawing = Drawing(720, 260)

def bar_color(hex_color):
    base=colors.HexColor(hex_color)
    return colors.Color(*[.72*x+.28 for x in (base.red,base.green,base.blue)])

for (key, name, col), x in zip(METHODS, [115, 308, 545]):
    drawing.add(Rect(x, 243, 13, 9, strokeWidth=.5, strokeColor=colors.HexColor(col), fillColor=bar_color(col)))
    drawing.add(String(x+20, 242, name, fontName='Helvetica', fontSize=14, fillColor=ink))

LOWER, UPPER = .38, .47

def panel(side, x, title):
    y, w, h = 58, 265, 145
    cy = lambda value: y + (value-LOWER)/(UPPER-LOWER)*h
    drawing.add(String(x+w/2, 219, title, textAnchor='middle', fontName='Helvetica-Bold', fontSize=15, fillColor=ink))
    for value in [.38,.40,.42,.44,.46]:
        yy=cy(value)
        drawing.add(Line(x, yy, x+w, yy, strokeColor=grid, strokeWidth=.7))
        drawing.add(String(x-8, yy-5, f'{value:.2f}', textAnchor='end', fontName='Helvetica', fontSize=14, fillColor=ink))
    drawing.add(Line(x, y, x, y+h, strokeColor=ink, strokeWidth=.6))
    drawing.add(Line(x, y, x+w, y, strokeColor=ink, strokeWidth=.6))
    for i in range(1,5):
        cx=x+(i-.5)*w/4
        drawing.add(String(cx, 36, f'r{i}', textAnchor='middle', fontName='Helvetica', fontSize=16, fillColor=ink))
        for j,(key,name,col) in enumerate(METHODS):
            m=REPORTS[key]['macro_metrics']
            value=m[f'{side}_remove_r{i}']
            assert LOWER < value < UPPER
            yy=cy(value)
            drawing.add(Rect(cx+(j-1)*16-6.5, y, 13, yy-y, strokeColor=colors.HexColor(col), strokeWidth=.45, fillColor=bar_color(col)))
    # Draw the baselines above the bars so comparison remains visible.
    for key,name,col in METHODS:
        yy=cy(REPORTS[key]['macro_metrics']['full'])
        drawing.add(Line(x, yy, x+w, yy, strokeColor=colors.HexColor(col), strokeWidth=1.4, strokeDashArray=[5,3]))

panel('query', 70, '(a) Remove one query readout')
panel('document', 430, '(b) Remove one document readout')
label=String(0,0,'nDCG@5 after removal',fontName='Helvetica',fontSize=15,fillColor=ink)
from reportlab.graphics.shapes import Group
g=Group(label); g.transform=(0,1,-1,0,17,52); drawing.add(g)
drawing.add(Line(180, 12, 205, 12, strokeColor=ink, strokeWidth=1.3, strokeDashArray=[5,3]))
drawing.add(String(215, 7,'Same-color dashed line: all four readouts',fontName='Helvetica',fontSize=14,fillColor=ink))
fig=ROOT/'figures/readout_contributions'
renderPDF.drawToFile(drawing,str(fig.with_suffix('.pdf')))
renderSVG.drawToFile(drawing,str(fig.with_suffix('.svg')))

# All scores retain the paper's 0--1 scale, rather than the analysis report's x100 scale.
lines=[r'% 中文：实测编码成本；检索质量沿用既有论文，单跑总分不覆盖或混入主表。',r'\begin{table}[!t]',r'\centering',
 r'\caption{Measured encoding costs with Qwen2.5-VL-3B on one NVIDIA A800-SXM4-80GB, using fixed input lengths (Appendix~\ref{app:diagnostics}).}',r'\label{tab:encoding-cost}',r'\small',r'\setlength{\tabcolsep}{3pt}',
 r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrrr@{}}',r'\toprule',
 r'Method & $K_q=K_d$ & Query (ms) & Pages/s & Peak (GiB) \\',r'\midrule']
for k in DATA['order']:
    p=REPORTS[k]['performance']
    name={'zero_feedback':'Zero-Feedback','fixed_random':'Fixed-Random','randslot':r'\method','randslot_zero':r'\method\ (zero inference)','randslot_k6':r'\method'}[k]
    if k=='randslot_k6':lines.append(r'\midrule')
    lines.append(f"{name} & {p['K_q']} & {p['query_ms_median']:.2f} & {p['pages_per_second']:.2f} & {p['peak_gpu_memory_gb']:.3f}"+r' \\')
lines += [r'\bottomrule',r'\end{tabular*}',r'\par\smallskip',r'\begin{minipage}{\linewidth}\footnotesize Query: median encoding latency; Pages/s: page-encoding throughput; Peak: peak allocated GPU memory including the model. Timings include host-to-device transfer and encoding, excluding preprocessing and retrieval.\end{minipage}',r'\end{table}','']
(ROOT/'tables/encoding_cost.tex').write_text('\n'.join(lines))

lines=[r'% 中文：另一侧保持全部四向量；移除仅改变MaxSim评分，单读出不是两侧都单向量。',r'\begin{table}[!t]',r'\centering',
 r'\caption{Readout diagnostics on ViDoRe V3. The opposite side retains all four vectors. Single: score using only $r_i$ on the indicated side; removal: full score minus score without $r_i$. Negative values indicate improvement after removal.}',r'\label{tab:readout-details}',r'\footnotesize',r'\setlength{\tabcolsep}{2pt}',
 r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}llrrrrrrrr@{}}',r'\toprule',
 r' & & \multicolumn{4}{c}{Single readout: nDCG@5} & \multicolumn{4}{c}{Removal: nDCG@5 decrease} \\',r'\cmidrule(lr){3-6}\cmidrule(lr){7-10}',
 r'Method & Side & $r_1$ & $r_2$ & $r_3$ & $r_4$ & $r_1$ & $r_2$ & $r_3$ & $r_4$ \\',r'\midrule']
for n,(key,name,col) in enumerate(METHODS):
    m=REPORTS[key]['macro_metrics']
    if n:lines.append(r'\midrule')
    for side in ['query','document']:
        single=[m[f'{side}_single_r{i}'] for i in range(1,5)]
        remove=[m['full']-m[f'{side}_remove_r{i}'] for i in range(1,5)]
        lines.append(' & '.join([name,side.capitalize()]+[f'{x:.4f}' for x in single+remove])+r' \\')
lines += [r'\bottomrule',r'\end{tabular*}',r'\end{table}','']
(ROOT/'tables/readout_details.tex').write_text('\n'.join(lines))
print('Generated measured figure and two tables from validated records.')


==> anc/generate_tables.py <==
"""Regenerate LaTeX tables from the author-provided result snapshot.
中文：只格式化既有结果；各版本均分保留原报告值，不由已舍入子任务反算。
"""
from pathlib import Path
import json

ROOT = Path(__file__).resolve().parent
D = json.loads((ROOT/'data/results_20260913.json').read_text())
FOUR = D['additional_backbones']['Qwen3_VL_4B']

def fmt(x):
    return f'{x:.3f}'

def table(name, caption, chinese, label, headers, rows, spec, size='small', tabsep='4pt', extra_head='', note='', full_width=False):
    # 中文：所有表格统一置于页顶，包括正文与附录。
    placement = '!t'
    # 中文：正文表1使用可伸缩列间距，使表格左右边界与正文对齐。
    environment = 'tabular*' if full_width else 'tabular'
    if full_width:
        assert spec.startswith('@{}')
        spec = r'@{\extracolsep{\fill}}' + spec[3:]
    table_begin = r'\begin{'+environment+'}' + (r'{\linewidth}' if full_width else '') + '{'+spec+'}'
    lines = [f'% 中文：{chinese}', r'\begin{table}['+placement+']', r'\centering',
             r'\caption{'+caption+'}', r'\label{'+label+'}', r'\begingroup',
             '\\'+size,
             r'\setlength{\tabcolsep}{'+tabsep+'}', table_begin, r'\toprule']
    if extra_head: lines.append(extra_head)
    lines += [' & '.join(headers)+r' \\',r'\midrule']
    for row in rows:
        if row is None: lines.append(r'\midrule')
        else: lines.append(' & '.join(map(str,row))+r' \\')
    lines += [r'\bottomrule',r'\end{'+environment+'}',r'\endgroup']
    if note: lines += [r'\par\smallskip',r'\begin{minipage}{\linewidth}\footnotesize '+note+r'\end{minipage}']
    lines += [r'\end{table}','']
    (ROOT/'tables'/f'{name}.tex').write_text('\n'.join(lines))

external=D['external_baselines']['methods']
def ext_rows(versions):
    rows=[]
    for m in external:
        r=[m['paper_name']+r'$^\dagger$',str(m['reported_document_vectors'][versions[0]])]
        for v in versions:
            r += [fmt(t['score']) for t in m['tasks'] if t['version']==v]+[fmt(m['scores'][v])]
        rows.append(r)
    rows.append(None)
    for backbone,items,scores in [('3B',D['tasks'],D['methods']['R']['scores']),('4B',FOUR['tasks'],FOUR['scores'])]:
        r=[r'\textbf{RS ('+backbone+r')}', '4']
        for v in versions:r += [fmt(t['R']) for t in items if t['version']==v]+[fmt(scores[v])]
        rows.append(r)
    return rows

common_note=(r'RS: RandSlot. $\dagger$: published results from \citet{huo2026causalembed}. '
             r'Page-vector counts retain the reported budgets; Base counts are token statistics. '
             r'Query/page budgets are 4/4 for RandSlot, 16/32 for CausalEmbed, and 1/1 for BiQwen2. '
             r'Other query counts are not specified in the source table.')
table('main_v32',r'Retrieval performance on ViDoRe V3 and V2 (nDCG@5 $\uparrow$), with task scores and averages reported separately for each version.',
      '主表1：V3与V2子任务，外部报告值标记匕首，保留各自预算；不纳入Zero等消融。','tab:main-v32',
      ['Method',r'$K_d$','HR','Fin-E','Ind.','Phar.','C.S.','Ener.','Phys.','Fin-F','Avg','ESG','Bio','Econ','ESG-H','Avg'],
      ext_rows(['V3','V2']),'@{}lr'+'r'*14+'@{}',r'fontsize{7.7}{9.2}\selectfont','1.3pt',
      r'& & \multicolumn{9}{c}{ViDoRe V3} & \multicolumn{5}{c}{ViDoRe V2} \\ \cmidrule(lr){3-11}\cmidrule(lr){12-16}',common_note,full_width=True)
table('main_v1',r'Retrieval performance on the ten ViDoRe V1 tasks (nDCG@5 $\uparrow$).',
      '主表2：V1十个子任务。外部来源和预算说明同表1。','tab:main-v1',
      ['Method',r'$K_d$','Arxiv','Doc','Info','TabF','TatD','Shift','Syn-AI','Syn-En','Syn-GR','Syn-HI','Avg'],
      ext_rows(['V1']),'@{}lr'+'r'*11+'@{}','footnotesize','2pt',note=r'RS: RandSlot. Sources and budget conventions follow Table~\ref{tab:main-v32}.')

# 中文：表3/4展示V3全部八个子任务及报告均值；按名称匹配，避免位置索引错配。
V3_THREE=[t for t in D['tasks'] if t['version']=='V3']
V3_FOUR=[t for t in FOUR['tasks'] if t['version']=='V3']
V3_NAMES=[t['name'] for t in V3_THREE]
assert V3_NAMES==[t['name'] for t in V3_FOUR]
assert V3_NAMES==['HR','Fin-E','Ind.','Phar.','C.S.','Ener.','Phys.','Fin-F']
names={'R':'RandSlot','Z':'Zero-Feedback','F':'Fixed-Random','L':'Learned-Feedback','L_sep':'Learned-Feedback','DF':'Direct-Feedback'}
rows=[]
for backbone,task_rows,methods,keys in [('3B',V3_THREE,D['methods'],['Z','F','L','DF','R']),('4B',V3_FOUR,FOUR['methods'],['Z','F','L_sep','R'])]:
    if rows: rows.append(None)
    for k in keys:
        vals=[]
        for t in task_rows:
            val=t[k]; cell=fmt(val)
            if val==max(t[m] for m in keys): cell=r'\textbf{'+cell+'}'
            vals.append(cell)
        val=methods[k]['scores']['V3'];cell=fmt(val)
        if val==max(methods[m]['scores']['V3'] for m in keys):cell=r'\textbf{'+cell+'}'
        rows.append([backbone,names[k]]+vals+[cell])
table('feedback',r'Feedback strategies on the eight public ViDoRe V3 datasets (nDCG@5 $\uparrow$), with four vectors per query and page. Bold marks the best result per backbone and column. Learned-Feedback uses separate query and page tables.',
      '表3：ViDoRe V3八个子任务和报告均分，保留全部3B/4B方法；逐骨干、逐列加粗最高值（含并列）。Learned-Feedback两侧独立学习。','tab:feedback',
      ['Backbone','Feedback']+V3_NAMES+['Avg'],rows,'@{}ll'+'r'*9+'@{}','footnotesize','2pt',full_width=True)

rnz_three={t['name']:t['score'] for t in D['historical']['RNZ']['tasks']}
rows=[]
for backbone,task_rows in [('3B',V3_THREE),('4B',V3_FOUR)]:
    for train,inf,key in [('Random','Random (RS-R)','RN_R'),('Random','Zero (RS-Z)','RN_Z'),('Zero','Zero (Z)','Z')]:
        vals=[]
        for t in task_rows:
            if key=='RN_R':v=t['R']
            elif key=='Z':v=t['Z']
            else:v=rnz_three[t['name']] if backbone=='3B' else t['RNZ']
            vals.append(fmt(v))
        vals.append(fmt(D['training_inference_comparisons'][backbone][key]['V3']))
        rows.append([backbone,train,inf]+vals)
    if backbone=='3B':rows.append(None)
table('train_infer',r'Training and inference feedback on ViDoRe V3 (nDCG@5 $\uparrow$), with four vectors per side. RS-R and RS-Z use the same randomly trained encoder; Z uses zero feedback throughout.',
      '表4：V3八个子任务和报告均分，按任务名称匹配3B零推理结果。RS-R/RS-Z使用相同随机训练模型，仅推理反馈不同。','tab:train-infer',
      ['Backbone','Training','Inference']+V3_NAMES+['Avg'],rows,'@{}lll'+'r'*9+'@{}','footnotesize','1.4pt',full_width=True)

rows=[['Zero-Feedback' if s['name']=='Zero' else s['name']]+[fmt(v) for v in s['scores']] for s in D['budget_sweeps']['vidore_v3_qidi_three_methods']['series']]
table('budget',r'Inference-budget results on ViDoRe V3. Each method uses a fixed Qwen2.5-VL-3B model trained with four vectors per side, with equal query and page budgets at inference.',
      '附录预算表：各方法均以每侧四向量训练Qwen2.5-VL-3B；固定模型，仅改变推理向量数。按作者更正，四向量R/F统一为0.454/0.438，与主实验一致。','tab:budget',
      [r'Vectors per side $i$']+[str(i) for i in range(1,9)],rows,'@{}lrrrrrrrr@{}','footnotesize','3.3pt')

# 中文：成本统一按2048维、每标量2字节计算；这些是理论向量载荷，不是实测索引大小。
dimension, bytes_per_scalar, pages = 2048, 2, 100_000
causal = next(m for m in external if m['paper_name']=='CausalEmbed')
cost_settings = [
    (r'CausalEmbed$^\dagger$', 16, 32, causal['scores']['V3']),
    ('Zero-Feedback (3B)', 4, 4, D['methods']['Z']['scores']['V3']),
    (r'\textbf{RandSlot (3B)}', 4, 4, D['methods']['R']['scores']['V3']),
]
rows=[]
for name,kq,kd,score in cost_settings:
    payload=kd*dimension*bytes_per_scalar
    rows.append([name,str(kq),str(kd),fmt(score),f'{payload/1024:.0f}',f'{pages*payload/(1024**3):.2f}',str(kq*kd)])
table('efficiency',r'ViDoRe V3 quality (nDCG@5) and theoretical representation costs. Storage assumes 2,048 dimensions and two bytes per scalar for every row.',
      '附录成本表：V3检索质量与理论表示成本。各行统一按2048维、每标量2字节计算，不表示实测索引或延迟。','tab:efficiency',
      ['Method',r'$K_q$',r'$K_d$','V3',r'KiB/page',r'GiB/100K',r'Pairs'],rows,'@{}lrrrrrr@{}','footnotesize','4pt',
      note=r'$\dagger$: published score and vector budget from \citet{huo2026causalembed}. '
           r'100K denotes 100,000 pages; pairs count vector dot products per query--page pair. '
           r'Costs cover raw embeddings and exact matching, excluding index overhead and encoding time.')

rows=[]
for t in V3_THREE:
    rows.append([t['name']]+[fmt(t[k]) for k in ['R','Z','F','L','DF']]+[f"{t['R']-t['Z']:+.3f}"])
table('appendix_3b',r'ViDoRe V3 feedback comparisons with Qwen2.5-VL-3B. R, Z, F, L, and DF denote RandSlot, Zero-Feedback, Fixed-Random, Learned-Feedback (Separate), and Direct-Feedback. Differences use the displayed precision.',
      '附录：仅保留Qwen2.5-VL-3B的V3八个任务。R/Z/F/L/DF分别为随机、零、固定随机、分离可学习和直接反馈，差值按展示精度计算。','tab:tasks-3b',
      ['Task','R','Z','F','L','DF',r'$\Delta$(R--Z)'],rows,'@{}lrrrrrr@{}','small','4pt')
rows=[]
for t in V3_THREE:
    rz=rnz_three[t['name']]
    rows.append([t['name'],fmt(t['R']),fmt(t['Z']),fmt(rz),f"{rz-t['Z']:+.3f}"])
table('appendix_3b_zero',r'ViDoRe V3 inference feedback replacement with Qwen2.5-VL-3B. RS-R and RS-Z share the randomly trained encoder; Z is trained with zero feedback. The final column compares zero inference after random and zero training.',
      '附录：仅保留Qwen2.5-VL-3B的V3推理反馈替换结果。RS-R与RS-Z共享随机训练的编码器，Z采用零训练；最后一列比较两种训练在零推理下的结果。','tab:tasks-3b-zero',
      ['Task','RS-R','Z','RS-Z',r'$\Delta$(RS-Z--Z)'],rows,'@{}lrrrr@{}','small','6pt')
rows=[]
for t in V3_FOUR:
    r,z,f,l,rz=(t[k] for k in ['R','Z','F','L_sep','RNZ'])
    rows.append([t['name'],fmt(r),fmt(z),fmt(f),fmt(l),fmt(rz),f'{r-z:+.3f}',f'{r-f:+.3f}',f'{r-l:+.3f}'])
rows.append(None)
r,z,f,l,rz=(FOUR['methods'][k]['scores']['V3'] for k in ['R','Z','F','L_sep','RNZ'])
rows.append(['Average',fmt(r),fmt(z),fmt(f),fmt(l),fmt(rz),f'{r-z:+.3f}',f'{r-f:+.3f}',f'{r-l:+.3f}'])
table('appendix_4b',r'ViDoRe V3 feedback and inference results with Qwen3-VL-4B. R and RS-Z use random and zero inference after random training; Z uses zero feedback throughout. F and L use fixed-random and learned modality-specific tables. Differences compare R with Z, F, and L. Averages retain the reported precision.',
      '附录：仅保留Qwen3-VL-4B的V3八个任务及其均值。差值为随机反馈相对零、固定和学习反馈的结果。删除V1、V2及跨版本VM汇总；V3分数与均值不变。','tab:tasks-4b',
      ['Task','R','Z','F','L','RS-Z',r'$\Delta$(R--Z)',r'$\Delta$(R--F)',r'$\Delta$(R--L)'],rows,
      '@{}lrrrrrrrr@{}','footnotesize','2.5pt')
print(f'Generated {len(list((ROOT/"tables").glob("*.tex")))} tables.')

